Radiating Love: adiabatic tidal fluxes and modes up to next-to-next-to-leading post-Newtonian order

We present the analytic evaluation of the gravitational energy and of the angular momentum flux with tidal effects for inspiraling compact binaries, at next-to-next-to-leading post-Newtoian (2PN) order, within the effective field theory diagrammatic approach. We first compute the stress-energy tensor for a binary system, that requires the evaluation of two-point Feynman integrals, up to two loops. Then, we extract the multipole moments of the system, which we present for generic orbits in center-of-mass coordinates, and which are needed for the evaluation of the total gravitational energy and the angular momentum flux, for generic orbits. Finally, we provide the expression of gauge invariant quantities such as the fluxes, and the mode amplitudes and phase of the emitted gravitational wave, for circular orbits. Our findings are useful to update earlier theoretical studies as well as related phenomenological analyses, and waveform models

==> anc/Flux.m <==
(* ::Package:: *)

(*
======================================================================
Radiating Love: adiabatic tidal fluxes and modes up to next-to-next-to-leading post-Newtonian order
======================================================================
Authors
M. K. Mandal, P. Mastrolia, R. Patil, J. Steinhoff
======================================================================

This file contains the analytic expressions of the instantaneous energy and angular momentum flux as 
reported in equation (4.27) and (4.32). 

The list below is in this notation {dE/dt, dJ^i/dt}
that is, the first element is the energy flux, and the second element angular momentum flux.

The vectors and tensors in the following expression are defined 
according to the Mathematica package EFTofPNG (arXiv:1705.06309).
i.e. 
WL head is used to notify the compact object label and 
DT head is used to notify the order of time dervative on the quantity.

The quantities in the following expression are defined as follows,
1/cInv : velocity of light
G : Newton's constant
NQ : order of tidal variables appearing in the expression
_m : mass of the compact object
M : m[LI[WL[1]]] + m[LI[WL[2]]]
\[Nu] : m[LI[WL[1]]] m[LI[WL[2]]] / M^2
\[Delta]m : (m[LI[WL[1]]] - m[LI[WL[2]]])/M
_X : COM position
_R : seperation between the 1st and 2nd compact object (R[]^2 = | X[LI[DT[0]],i] X[LI[DT[0]],-i] |)
_\[Lambda]Q : tidal deformibility of the compact object

The equations only have the tidal variables for body 1 and one should be symmetries over this to obtain the tidal variables for body 2.

In order to obtain the Flux at different orders one has to select the coeficient of the cInv and/or NQ.
*)


{G^3*((-88*M^4*\[Nu]^2*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2)/
     (15*R[]^6) + (32*M^4*\[Nu]^2*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]])/
     (5*R[]^4)) + 
  NQ*(G^4*((48*M^4*\[Nu]*(1 - \[Delta]m + 16*\[Nu])*
        Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*\[Lambda]Q[LI[WL[1]]])/
       (5*R[]^11) - (24*M^4*\[Nu]*(-1 + \[Delta]m + 24*\[Nu])*
        Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*\[Lambda]Q[LI[WL[1]]])/
       (5*R[]^9)) + G^3*((-480*M^3*(-1 + \[Delta]m)*\[Nu]*
        Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^4*\[Lambda]Q[LI[WL[1]]])/
       R[]^12 + (504*M^3*(-1 + \[Delta]m)*\[Nu]*
        Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
        Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*\[Lambda]Q[LI[WL[1]]])/
       R[]^10 - (72*M^3*(-1 + \[Delta]m)*\[Nu]*
        Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*\[Lambda]Q[LI[WL[1]]])/
       R[]^8)) + cInv^2*((-32*G^5*M^6*\[Nu]^2*(-1 + 4*\[Nu]))/(105*R[]^6) + 
    G^4*((16*M^5*(367 - 15*\[Nu])*\[Nu]^2*
        Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2)/(105*R[]^7) + 
      (64*M^5*(-17 + \[Nu])*\[Nu]^2*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]])/
       (21*R[]^5)) + G^3*((2*M^4*(687 - 620*\[Nu])*\[Nu]^2*
        Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^4)/(35*R[]^8) + 
      (4*M^4*\[Nu]^2*(-1487 + 1392*\[Nu])*
        Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
        Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]])/(105*R[]^6) + 
      (2*M^4*(785 - 852*\[Nu])*\[Nu]^2*
        Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2)/(105*R[]^4)) + 
    NQ*((8*G^6*M^6*\[Nu]*(31 - 142*\[Nu] + 72*\[Nu]^2 + 
         \[Delta]m*(-31 + 80*\[Nu]))*\[Lambda]Q[LI[WL[1]]])/(35*R[]^11) + 
      G^5*((-4*M^5*\[Nu]*(-9837 + \[Delta]m*(9837 - 11678*\[Nu]) + 
           77609*\[Nu] + 450*\[Nu]^2)*Scalar[X[LI[DT[0]], i]*
             X[LI[DT[1]], -i]]^2*\[Lambda]Q[LI[WL[1]]])/(105*R[]^12) + 
        (4*M^5*\[Nu]*(-2593 + \[Delta]m*(2593 - 2518*\[Nu]) + 19315*\[Nu] + 
           180*\[Nu]^2)*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*
          \[Lambda]Q[LI[WL[1]]])/(35*R[]^10)) + 
      G^4*((4*M^4*\[Nu]*(-20715 + \[Delta]m*(20715 - 694*\[Nu]) - 
           46122*\[Nu] + 7920*\[Nu]^2)*Scalar[X[LI[DT[0]], i]*
             X[LI[DT[1]], -i]]^4*\[Lambda]Q[LI[WL[1]]])/(35*R[]^13) - 
        (12*M^4*\[Nu]*(-7025 - 18628*\[Nu] + 2544*\[Nu]^2 + 
           5*\[Delta]m*(1405 + 212*\[Nu]))*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*\[Lambda]Q[LI[WL[1]]])/
         (35*R[]^11) + (4*M^4*\[Nu]*(\[Delta]m*(2532 + 1681*\[Nu]) + 
           3*(-844 - 3499*\[Nu] + 632*\[Nu]^2))*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*\[Lambda]Q[LI[WL[1]]])/
         (35*R[]^9)) + G^3*((-36*M^3*\[Nu]*(-132 + 1615*\[Nu] + 
           12*\[Delta]m*(11 + 40*\[Nu]))*Scalar[X[LI[DT[0]], i]*
             X[LI[DT[1]], -i]]^6*\[Lambda]Q[LI[WL[1]]])/(7*R[]^14) + 
        (60*M^3*\[Nu]*(-183 + 183*\[Delta]m + 1617*\[Nu] + 
           430*\[Delta]m*\[Nu])*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^4*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*\[Lambda]Q[LI[WL[1]]])/
         (7*R[]^12) - (36*M^3*\[Nu]*(-148 + 1101*\[Nu] + 
           4*\[Delta]m*(37 + 78*\[Nu]))*Scalar[X[LI[DT[0]], i]*
             X[LI[DT[1]], -i]]^2*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*
          \[Lambda]Q[LI[WL[1]]])/(7*R[]^10) + 
        (12*M^3*\[Nu]*(-9 + 127*\[Nu] + 3*\[Delta]m*(3 + 38*\[Nu]))*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^3*\[Lambda]Q[LI[WL[1]]])/
         (7*R[]^8)))) + 
  cInv^4*((-16*G^6*M^7*\[Nu]^2*(253 - 1026*\[Nu] + 56*\[Nu]^2))/(945*R[]^7) + 
    G^5*((-2*M^6*\[Nu]^2*(106319 + 10302*\[Nu] + 5376*\[Nu]^2)*
        Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2)/(945*R[]^8) + 
      (2*M^6*\[Nu]^2*(281473 + 77292*\[Nu] + 4368*\[Nu]^2)*
        Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]])/(2835*R[]^6)) + 
    G^4*((-8*M^5*\[Nu]^2*(33510 - 42827*\[Nu] + 14290*\[Nu]^2)*
        Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^4)/(945*R[]^9) + 
      (8*M^5*\[Nu]^2*(4987 - 5839*\[Nu] + 2165*\[Nu]^2)*
        Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
        Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]])/(105*R[]^7) - 
      (8*M^5*\[Nu]^2*(4446 - 3536*\[Nu] + 1393*\[Nu]^2)*
        Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2)/(315*R[]^5)) + 
    G^3*((-4*M^4*\[Nu]^2*(2501 - 20234*\[Nu] + 8404*\[Nu]^2)*
        Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^6)/(315*R[]^10) + 
      (4*M^4*\[Nu]^2*(2018 - 15207*\[Nu] + 7572*\[Nu]^2)*
        Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^4*
        Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]])/(105*R[]^8) - 
      (4*M^4*\[Nu]^2*(1719 - 10278*\[Nu] + 6292*\[Nu]^2)*
        Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
        Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2)/(105*R[]^6) + 
      (4*M^4*\[Nu]^2*(1692 - 5497*\[Nu] + 4430*\[Nu]^2)*
        Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^3)/(315*R[]^4)) + 
    NQ*((-2*G^7*M^7*\[Nu]*(24823 - 109200*\[Nu] + 39332*\[Nu]^2 + 
         1200*\[Nu]^3 + \[Delta]m*(-24823 + 59554*\[Nu] - 2680*\[Nu]^2))*
        \[Lambda]Q[LI[WL[1]]])/(315*R[]^12) + 
      G^6*((-2*M^6*\[Nu]*(895920 - 3981494*\[Nu] - 825655*\[Nu]^2 + 
           66528*\[Nu]^3 + \[Delta]m*(-895920 + 1376200*\[Nu] - 
             70781*\[Nu]^2))*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
          \[Lambda]Q[LI[WL[1]]])/(315*R[]^13) + 
        (2*M^6*\[Nu]*(525802 - 2856963*\[Nu] - 548745*\[Nu]^2 + 
           30108*\[Nu]^3 + \[Delta]m*(-525802 + 718797*\[Nu] + 1889*\[Nu]^2))*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*\[Lambda]Q[LI[WL[1]]])/
         (315*R[]^11)) + G^5*((M^5*\[Nu]*(53485 + 5527563*\[Nu] - 
           2510296*\[Nu]^2 + 118840*\[Nu]^3 + \[Delta]m*
            (-53485 - 4539001*\[Nu] + 602104*\[Nu]^2))*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^4*\[Lambda]Q[LI[WL[1]]])/
         (105*R[]^14) + (M^5*\[Nu]*(-1191227 - 16521201*\[Nu] + 
           6727115*\[Nu]^2 - 99240*\[Nu]^3 + \[Delta]m*(1191227 + 
             13540801*\[Nu] - 1885695*\[Nu]^2))*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*\[Lambda]Q[LI[WL[1]]])/
         (315*R[]^12) + (M^5*\[Nu]*(276578 + 2581824*\[Nu] - 891071*\[Nu]^2 + 
           51648*\[Nu]^3 + \[Delta]m*(-276578 - 1957870*\[Nu] + 
             303831*\[Nu]^2))*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*
          \[Lambda]Q[LI[WL[1]]])/(315*R[]^10)) + 
      G^4*((2*M^4*\[Nu]*(366588 + 198051*\[Nu] - 4400413*\[Nu]^2 + 
           48048*\[Nu]^3 + \[Delta]m*(-366588 - 1977663*\[Nu] + 
             175463*\[Nu]^2))*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^6*
          \[Lambda]Q[LI[WL[1]]])/(105*R[]^15) + 
        (M^4*\[Nu]*(-1426935 + 703288*\[Nu] + 13537800*\[Nu]^2 - 
           215424*\[Nu]^3 + \[Delta]m*(1426935 + 6120472*\[Nu] - 
             1112548*\[Nu]^2))*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^4*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*\[Lambda]Q[LI[WL[1]]])/
         (105*R[]^13) + (2*M^4*\[Nu]*(158763 - 253171*\[Nu] - 
           869198*\[Nu]^2 + 34464*\[Nu]^3 + \[Delta]m*(-158763 - 
             361345*\[Nu] + 110792*\[Nu]^2))*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*\[Lambda]Q[LI[WL[1]]])/
         (35*R[]^11) + (M^4*\[Nu]*(-155355 + 293275*\[Nu] + 409117*\[Nu]^2 - 
           67800*\[Nu]^3 + \[Delta]m*(155355 + 79717*\[Nu] - 67737*\[Nu]^2))*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^3*\[Lambda]Q[LI[WL[1]]])/
         (105*R[]^9)) + G^3*((M^3*\[Nu]*(-13023 + 48264*\[Nu] - 
           79516*\[Nu]^2 + \[Delta]m*(13023 + 15030*\[Nu] + 2672*\[Nu]^2))*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^8*\[Lambda]Q[LI[WL[1]]])/
         R[]^16 - (M^3*\[Nu]*(-191244 + 743279*\[Nu] - 1296764*\[Nu]^2 + 
           \[Delta]m*(191244 + 206417*\[Nu] + 21008*\[Nu]^2))*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^6*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*\[Lambda]Q[LI[WL[1]]])/
         (7*R[]^14) - (5*M^3*\[Nu]*(24490 - 104477*\[Nu] + 198736*\[Nu]^2 + 
           \[Delta]m*(-24490 - 25439*\[Nu] + 2076*\[Nu]^2))*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^4*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*\[Lambda]Q[LI[WL[1]]])/
         (7*R[]^12) + (M^3*\[Nu]*(22348 - 119405*\[Nu] + 259876*\[Nu]^2 + 
           \[Delta]m*(-22348 - 27123*\[Nu] + 17824*\[Nu]^2))*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^3*\[Lambda]Q[LI[WL[1]]])/
         (7*R[]^10) + (M^3*\[Nu]*(19 + 2659*\[Nu] - 8108*\[Nu]^2 + 
           \[Delta]m*(-19 + 2591*\[Nu] - 4468*\[Nu]^2))*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^4*\[Lambda]Q[LI[WL[1]]])/
         (7*R[]^8)))), (16*G^3*M^4*\[Nu]^2*epsilon\[Delta][i, -i1, -i2]*
    X[LI[DT[0]], i1]*X[LI[DT[1]], i2])/(5*R[]^4) + 
  G^2*((-24*M^3*\[Nu]^2*epsilon\[Delta][i, -i1, -i2]*
      Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*X[LI[DT[0]], i1]*
      X[LI[DT[1]], i2])/(5*R[]^5) + 
    (16*M^3*\[Nu]^2*epsilon\[Delta][i, -i1, -i2]*
      Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i1]*
      X[LI[DT[1]], i2])/(5*R[]^3)) + 
  NQ*((-6*G^4*M^4*\[Nu]*(-7 + 7*\[Delta]m + 48*\[Nu])*
      epsilon\[Delta][i, -i1, -i2]*X[LI[DT[0]], i1]*X[LI[DT[1]], i2]*
      \[Lambda]Q[LI[WL[1]]])/(5*R[]^9) + 
    G^3*((18*M^3*\[Nu]*(-35 + 35*\[Delta]m + 32*\[Nu])*
        epsilon\[Delta][i, -i1, -i2]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^
         2*X[LI[DT[0]], i1]*X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/
       (5*R[]^10) - (36*M^3*\[Nu]*(-5 + 5*\[Delta]m + 4*\[Nu])*
        epsilon\[Delta][i, -i1, -i2]*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*
        X[LI[DT[0]], i1]*X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/(5*R[]^8)) + 
    G^2*((-378*M^2*(-1 + \[Delta]m)*\[Nu]*epsilon\[Delta][i, -i1, -i2]*
        Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^4*X[LI[DT[0]], i1]*
        X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/R[]^11 + 
      (252*M^2*(-1 + \[Delta]m)*\[Nu]*epsilon\[Delta][i, -i1, -i2]*
        Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
        Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i1]*
        X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/R[]^9 - 
      (18*M^2*(-1 + \[Delta]m)*\[Nu]*epsilon\[Delta][i, -i1, -i2]*
        Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*X[LI[DT[0]], i1]*
        X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/R[]^7)) + 
  cInv^2*((4*G^4*M^5*\[Nu]^2*(-745 + 2*\[Nu])*epsilon\[Delta][i, -i1, -i2]*
      X[LI[DT[0]], i1]*X[LI[DT[1]], i2])/(105*R[]^5) + 
    G^3*((4*M^4*\[Nu]^2*(372 + 197*\[Nu])*epsilon\[Delta][i, -i1, -i2]*
        Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*X[LI[DT[0]], i1]*
        X[LI[DT[1]], i2])/(105*R[]^6) - (8*M^4*\[Nu]^2*(58 + 95*\[Nu])*
        epsilon\[Delta][i, -i1, -i2]*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*
        X[LI[DT[0]], i1]*X[LI[DT[1]], i2])/(105*R[]^4)) + 
    G^2*((2*M^3*(19 - 72*\[Nu])*\[Nu]^2*epsilon\[Delta][i, -i1, -i2]*
        Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^4*X[LI[DT[0]], i1]*
        X[LI[DT[1]], i2])/(7*R[]^7) + (4*M^3*\[Nu]^2*(-74 + 277*\[Nu])*
        epsilon\[Delta][i, -i1, -i2]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^
         2*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i1]*
        X[LI[DT[1]], i2])/(35*R[]^5) - (2*M^3*\[Nu]^2*(-307 + 548*\[Nu])*
        epsilon\[Delta][i, -i1, -i2]*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^
         2*X[LI[DT[0]], i1]*X[LI[DT[1]], i2])/(105*R[]^3)) + 
    NQ*((G^5*M^5*\[Nu]*(-7357 + \[Delta]m*(7357 - 3595*\[Nu]) + 36975*\[Nu] + 
         48*\[Nu]^2)*epsilon\[Delta][i, -i1, -i2]*X[LI[DT[0]], i1]*
        X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/(35*R[]^10) + 
      G^4*((-6*M^4*\[Nu]*(-7110 + \[Delta]m*(7110 - 2584*\[Nu]) + 
           6619*\[Nu] + 1468*\[Nu]^2)*epsilon\[Delta][i, -i1, -i2]*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*X[LI[DT[0]], i1]*
          X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/(35*R[]^11) + 
        (M^4*\[Nu]*(-9316 + \[Delta]m*(9316 - 1027*\[Nu]) + 1881*\[Nu] + 
           6360*\[Nu]^2)*epsilon\[Delta][i, -i1, -i2]*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i1]*
          X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/(35*R[]^9)) + 
      G^3*((M^3*\[Nu]*(-7146 - 14807*\[Nu] + 4032*\[Nu]^2 + 
           \[Delta]m*(7146 + 3801*\[Nu]))*epsilon\[Delta][i, -i1, -i2]*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^4*X[LI[DT[0]], i1]*
          X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/(7*R[]^12) - 
        (2*M^3*\[Nu]*(-3195 - 47248*\[Nu] + 6816*\[Nu]^2 + 
           3*\[Delta]m*(1065 + 6712*\[Nu]))*epsilon\[Delta][i, -i1, -i2]*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i1]*
          X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/(35*R[]^10) + 
        (M^3*\[Nu]*(2808 - 16855*\[Nu] + 2208*\[Nu]^2 + 
           3*\[Delta]m*(-936 + 2767*\[Nu]))*epsilon\[Delta][i, -i1, -i2]*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*X[LI[DT[0]], i1]*
          X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/(35*R[]^8)) + 
      G^2*((-198*M^2*\[Nu]*(-11 + 36*\[Nu] + \[Delta]m*(11 + 7*\[Nu]))*
          epsilon\[Delta][i, -i1, -i2]*Scalar[X[LI[DT[0]], i]*
             X[LI[DT[1]], -i]]^6*X[LI[DT[0]], i1]*X[LI[DT[1]], i2]*
          \[Lambda]Q[LI[WL[1]]])/R[]^13 + 
        (9*M^2*\[Nu]*(-302 + 1023*\[Nu] + \[Delta]m*(302 + 223*\[Nu]))*
          epsilon\[Delta][i, -i1, -i2]*Scalar[X[LI[DT[0]], i]*
             X[LI[DT[1]], -i]]^4*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*
          X[LI[DT[0]], i1]*X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/R[]^11 - 
        (6*M^2*\[Nu]*(-137 + 483*\[Nu] + \[Delta]m*(137 + 118*\[Nu]))*
          epsilon\[Delta][i, -i1, -i2]*Scalar[X[LI[DT[0]], i]*
             X[LI[DT[1]], -i]]^2*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*
          X[LI[DT[0]], i1]*X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/R[]^9 + 
        (3*M^2*\[Nu]*(-82 + 303*\[Nu] + \[Delta]m*(82 + 83*\[Nu]))*
          epsilon\[Delta][i, -i1, -i2]*Scalar[X[LI[DT[1]], -i]*
             X[LI[DT[1]], i]]^3*X[LI[DT[0]], i1]*X[LI[DT[1]], i2]*
          \[Lambda]Q[LI[WL[1]]])/(7*R[]^7)))) + 
  cInv^4*((2*G^5*M^6*\[Nu]^2*(170362 + 53451*\[Nu] + 1386*\[Nu]^2)*
      epsilon\[Delta][i, -i1, -i2]*X[LI[DT[0]], i1]*X[LI[DT[1]], i2])/
     (2835*R[]^6) + G^4*((2*M^5*\[Nu]^2*(8436 - 24913*\[Nu] + 4587*\[Nu]^2)*
        epsilon\[Delta][i, -i1, -i2]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^
         2*X[LI[DT[0]], i1]*X[LI[DT[1]], i2])/(315*R[]^7) - 
      (2*M^5*\[Nu]^2*(10651 - 15093*\[Nu] + 3428*\[Nu]^2)*
        epsilon\[Delta][i, -i1, -i2]*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*
        X[LI[DT[0]], i1]*X[LI[DT[1]], i2])/(315*R[]^5)) + 
    G^3*(-1/315*(M^4*\[Nu]^2*(22312 - 1897*\[Nu] + 9695*\[Nu]^2)*
         epsilon\[Delta][i, -i1, -i2]*Scalar[X[LI[DT[0]], i]*
            X[LI[DT[1]], -i]]^4*X[LI[DT[0]], i1]*X[LI[DT[1]], i2])/R[]^8 + 
      (M^4*\[Nu]^2*(21853 + 22686*\[Nu] + 2551*\[Nu]^2)*
        epsilon\[Delta][i, -i1, -i2]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^
         2*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i1]*
        X[LI[DT[1]], i2])/(315*R[]^6) + 
      (M^4*\[Nu]^2*(165 - 10193*\[Nu] + 4022*\[Nu]^2)*epsilon\[Delta][i, -i1, 
         -i2]*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*X[LI[DT[0]], i1]*
        X[LI[DT[1]], i2])/(315*R[]^4)) + 
    G^2*((-4*M^3*\[Nu]^2*(39 - 163*\[Nu] + 97*\[Nu]^2)*
        epsilon\[Delta][i, -i1, -i2]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^
         6*X[LI[DT[0]], i1]*X[LI[DT[1]], i2])/(9*R[]^9) + 
      (M^3*\[Nu]^2*(715 - 3361*\[Nu] + 3136*\[Nu]^2)*epsilon\[Delta][i, -i1, 
         -i2]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^4*
        Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i1]*
        X[LI[DT[1]], i2])/(21*R[]^7) - 
      (M^3*\[Nu]^2*(2246 - 12653*\[Nu] + 15637*\[Nu]^2)*
        epsilon\[Delta][i, -i1, -i2]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^
         2*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*X[LI[DT[0]], i1]*
        X[LI[DT[1]], i2])/(105*R[]^5) + 
      (M^3*\[Nu]^2*(2665 - 12355*\[Nu] + 12894*\[Nu]^2)*
        epsilon\[Delta][i, -i1, -i2]*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^
         3*X[LI[DT[0]], i1]*X[LI[DT[1]], i2])/(315*R[]^3)) + 
    NQ*(-1/630*(G^6*M^6*\[Nu]*(-1300576 + 5547629*\[Nu] + 727476*\[Nu]^2 + 
          7776*\[Nu]^3 + \[Delta]m*(1300576 - 994857*\[Nu] + 9540*\[Nu]^2))*
         epsilon\[Delta][i, -i1, -i2]*X[LI[DT[0]], i1]*X[LI[DT[1]], i2]*
         \[Lambda]Q[LI[WL[1]]])/R[]^11 + 
      G^5*((M^5*\[Nu]*(-10346241 + 14281022*\[Nu] + 11967981*\[Nu]^2 - 
           1575372*\[Nu]^3 + \[Delta]m*(10346241 + 453090*\[Nu] - 
             230565*\[Nu]^2))*epsilon\[Delta][i, -i1, -i2]*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*X[LI[DT[0]], i1]*
          X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/(1260*R[]^12) + 
        (M^5*\[Nu]*(1659873 + 730594*\[Nu] - 5201061*\[Nu]^2 + 
           598728*\[Nu]^3 + 3*\[Delta]m*(-553291 - 624082*\[Nu] + 
             203035*\[Nu]^2))*epsilon\[Delta][i, -i1, -i2]*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i1]*
          X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/(1260*R[]^10)) + 
      G^4*((M^4*\[Nu]*(-2852663 + 17418290*\[Nu] - 91050*\[Nu]^2 + 
           109920*\[Nu]^3 + \[Delta]m*(2852663 - 11000258*\[Nu] + 
             2218722*\[Nu]^2))*epsilon\[Delta][i, -i1, -i2]*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^4*X[LI[DT[0]], i1]*
          X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/(420*R[]^13) + 
        (M^4*\[Nu]*(1861025 - 7892947*\[Nu] - 796928*\[Nu]^2 + 
           402288*\[Nu]^3 + \[Delta]m*(-1861025 + 4409335*\[Nu] - 
             1062418*\[Nu]^2))*epsilon\[Delta][i, -i1, -i2]*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i1]*
          X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/(210*R[]^11) + 
        (M^4*\[Nu]*(-598299 + 1872387*\[Nu] + 651209*\[Nu]^2 - 
           261808*\[Nu]^3 + \[Delta]m*(598299 - 856235*\[Nu] + 
             160299*\[Nu]^2))*epsilon\[Delta][i, -i1, -i2]*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*X[LI[DT[0]], i1]*
          X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/(420*R[]^9)) + 
      G^3*((M^3*\[Nu]*(670097 - 1893936*\[Nu] - 1056859*\[Nu]^2 + 
           23808*\[Nu]^3 + \[Delta]m*(-670097 - 708288*\[Nu] + 
             102163*\[Nu]^2))*epsilon\[Delta][i, -i1, -i2]*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^6*X[LI[DT[0]], i1]*
          X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/(28*R[]^14) + 
        (M^3*\[Nu]*(-2513207 + 7364980*\[Nu] + 3652601*\[Nu]^2 - 
           154752*\[Nu]^3 + \[Delta]m*(2513207 + 2636372*\[Nu] - 
             968177*\[Nu]^2))*epsilon\[Delta][i, -i1, -i2]*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^4*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i1]*
          X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/(84*R[]^12) + 
        (M^3*\[Nu]*(3390017 - 10329280*\[Nu] - 5606483*\[Nu]^2 + 
           385152*\[Nu]^3 + \[Delta]m*(-3390017 - 4589504*\[Nu] + 
             3402059*\[Nu]^2))*epsilon\[Delta][i, -i1, -i2]*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*X[LI[DT[0]], i1]*
          X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/(420*R[]^10) + 
        (M^3*\[Nu]*(-60901 + 123020*\[Nu] + 614731*\[Nu]^2 - 81408*\[Nu]^3 + 
           \[Delta]m*(60901 + 400348*\[Nu] - 460003*\[Nu]^2))*
          epsilon\[Delta][i, -i1, -i2]*Scalar[X[LI[DT[1]], -i]*
             X[LI[DT[1]], i]]^3*X[LI[DT[0]], i1]*X[LI[DT[1]], i2]*
          \[Lambda]Q[LI[WL[1]]])/(420*R[]^8)) + 
      G^2*((429*M^2*\[Nu]*(139 - 408*\[Nu] - 336*\[Nu]^2 + 
           \[Delta]m*(-139 + 256*\[Nu] + 12*\[Nu]^2))*epsilon\[Delta][i, -i1, 
           -i2]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^8*X[LI[DT[0]], i1]*
          X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/(4*R[]^15) + 
        (33*M^2*\[Nu]*(-1586 + \[Delta]m*(1586 - 2891*\[Nu]) + 4263*\[Nu] + 
           5430*\[Nu]^2)*epsilon\[Delta][i, -i1, -i2]*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^6*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i1]*
          X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/(2*R[]^13) - 
        (9*M^2*\[Nu]*(-6034 + 13945*\[Nu] + 30429*\[Nu]^2 + 
           \[Delta]m*(6034 - 11073*\[Nu] + 895*\[Nu]^2))*epsilon\[Delta][i, 
           -i1, -i2]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^4*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*X[LI[DT[0]], i1]*
          X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/(4*R[]^11) + 
        (M^2*\[Nu]*(-4042 + 6450*\[Nu] + 33357*\[Nu]^2 + 
           \[Delta]m*(4042 - 7774*\[Nu] + 1845*\[Nu]^2))*epsilon\[Delta][i, 
           -i1, -i2]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^3*X[LI[DT[0]], i1]*
          X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/(2*R[]^9) + 
        (M^2*\[Nu]*(977 + 585*\[Nu] - 17967*\[Nu]^2 + 
           \[Delta]m*(-977 + 2279*\[Nu] - 1425*\[Nu]^2))*epsilon\[Delta][i, 
           -i1, -i2]*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^4*
          X[LI[DT[0]], i1]*X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/
         (28*R[]^7))))}


==> anc/Lagrangian.m <==
(* ::Package:: *)

(*
======================================================================
Radiating Love: adiabatic tidal fluxes and modes up to next-to-next-to-leading post-Newtonian order
======================================================================
Authors
M. K. Mandal, P. Mastrolia, R. Patil, J. Steinhoff
======================================================================

This file contains the analytic expressions of the effective Lagrangian as 
reported in equation (A.1) and (B.1). 

The vectors and tensors in the following expression are defined 
according to the Mathematica package EFTofPNG (arXiv:1705.06309).
i.e. 
WL head is used to notify the compact object label and 
DT head is used to notify the order of time dervative on the quantity.

The quantities in the following expression are defined as follows,
1/cInv : velocity of light
G : Newton's constant
NQ : order of tidal variables appearing in the expression
_m : mass of the compact object
M : m[LI[WL[1]]] + m[LI[WL[2]]]
\[Nu] : m[LI[WL[1]]] m[LI[WL[2]]] / M^2
\[Delta]m : (m[LI[WL[1]]] - m[LI[WL[2]]])/M
_X : COM position
_R : seperation between the 1st and 2nd compact object (R[]^2 = | X[LI[DT[0]],i] X[LI[DT[0]],-i] |)
_\[Lambda]Q : tidal deformibility of the compact object

The equations only have the tidal variables for body 1 and one should be symmetries over this to obtain the tidal variables for body 2.

In order to obtain the Lagrangian at different orders one has to select the coeficient of the cInv and/or NQ.
*)


(G*M^2*\[Nu])/R[] + (M*\[Nu]*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]])/2 - 
 (3*G^2*M^2*NQ*(-1 + \[Delta]m + 2*\[Nu])*\[Lambda]Q[LI[WL[1]]])/(4*R[]^6) + 
 cInv^2*(-1/2*(G^2*M^3*\[Nu])/R[]^2 + 
   (M*(1 - 3*\[Nu])*\[Nu]*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2)/8 + 
   G*((M^2*\[Nu]^2*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2)/(2*R[]^3) + 
     (M^2*\[Nu]*(3 + \[Nu])*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]])/
      (2*R[])) + NQ*((-7*G^3*M^3*(3 + \[Delta]m*(-3 + \[Nu]) - 7*\[Nu])*
       \[Lambda]Q[LI[WL[1]]])/(4*R[]^7) + 
     G^2*((-3*M^2*(3 - 8*\[Nu] + 6*\[Nu]^2 + \[Delta]m*(-3 + 2*\[Nu]))*
         Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*\[Lambda]Q[LI[WL[1]]])/
        (4*R[]^8) - (M^2*(-15 + 26*\[Nu] + 6*\[Nu]^2 + 
          \[Delta]m*(15 + 4*\[Nu]))*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*
         \[Lambda]Q[LI[WL[1]]])/(8*R[]^6)))) + 
 cInv^4*((G^3*M^4*\[Nu]*(2 + \[Nu]))/(4*R[]^3) + 
   (M*\[Nu]*(1 - 7*\[Nu] + 13*\[Nu]^2)*
     Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^3)/16 + 
   G^2*((M^3*\[Nu]*(1 + 3*\[Nu] + 3*\[Nu]^2)*
       Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2)/(2*R[]^4) + 
     (M^3*\[Nu]*(7 + 2*\[Nu]^2)*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]])/
      (4*R[]^2)) + G*((3*M^2*\[Nu]^3*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^
        4)/(8*R[]^5) + (M^2*(4 - 5*\[Nu])*\[Nu]^2*
       Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
       Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]])/(4*R[]^3) - 
     (M^2*\[Nu]*(-7 + 16*\[Nu] + 9*\[Nu]^2)*
       Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2)/(8*R[])) + 
   NQ*((G^4*M^4*(2310 - 6293*\[Nu] - 498*\[Nu]^2 + 
        7*\[Delta]m*(-330 + 239*\[Nu]))*\[Lambda]Q[LI[WL[1]]])/(112*R[]^8) + 
     G^3*((M^3*(108 - 1399*\[Nu] + 978*\[Nu]^2 - 312*\[Nu]^3 + 
          \[Delta]m*(-108 + 1183*\[Nu] - 220*\[Nu]^2))*
         Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*\[Lambda]Q[LI[WL[1]]])/
        (16*R[]^9) + (M^3*(-90 + 427*\[Nu] + 50*\[Nu]^2 - 24*\[Nu]^3 + 
          \[Delta]m*(90 - 247*\[Nu] - 28*\[Nu]^2))*
         Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*\[Lambda]Q[LI[WL[1]]])/
        (16*R[]^7)) + G^2*((-3*M^2*(-3 + 14*\[Nu] - 38*\[Nu]^2 + 12*\[Nu]^3 + 
          \[Delta]m*(3 - 8*\[Nu] + 2*\[Nu]^2))*
         Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^4*\[Lambda]Q[LI[WL[1]]])/
        (4*R[]^10) + (3*M^2*(-15 + 62*\[Nu] - 95*\[Nu]^2 + 30*\[Nu]^3 + 
          \[Delta]m*(15 - 32*\[Nu] + 9*\[Nu]^2))*
         Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
         Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*\[Lambda]Q[LI[WL[1]]])/
        (8*R[]^8) + (M^2*(105 - 298*\[Nu] + 157*\[Nu]^2 + 54*\[Nu]^3 + 
          \[Delta]m*(-105 + 88*\[Nu] + 33*\[Nu]^2))*
         Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*\[Lambda]Q[LI[WL[1]]])/
        (32*R[]^6))))


==> anc/Multipole_Moments.m <==
(* ::Package:: *)

(*
======================================================================
Radiating Love: adiabatic tidal fluxes and modes up to next-to-next-to-leading post-Newtonian order
======================================================================
Authors
M. K. Mandal, P. Mastrolia, R. Patil, J. Steinhoff
======================================================================

This file contains the analytic expressions of the multipole moments as 
reported in equation (4.11) and (4.21). 

The list below is in this notation {I[i1,i2], I[i1,i2,i3], I[i1,i2,i3,i4], J[i1,i2], J[i1,i2,i3]}
that is, the first element is the mass-quadrupole, the second element mass-octupole, 
third element is mass-decapole, fourth element is current quadrupole 
and fifth element is current octupole.

The vectors and tensors in the following expression are defined 
according to the Mathematica package EFTofPNG (arXiv:1705.06309).
i.e. 
WL head is used to notify the compact object label and 
DT head is used to notify the order of time dervative on the quantity.

The quantities in the following expression are defined as follows,
1/cInv : velocity of light
G : Newton's constant
NQ : order of tidal variables appearing in the expression
_m : mass of the compact object
M : m[LI[WL[1]]] + m[LI[WL[2]]]
\[Nu] : m[LI[WL[1]]] m[LI[WL[2]]] / M^2
\[Delta]m : (m[LI[WL[1]]] - m[LI[WL[2]]])/M
_X : COM position
_R : seperation between the 1st and 2nd compact object (R[]^2 = | X[LI[DT[0]],i] X[LI[DT[0]],-i] |)
_\[Lambda]Q : tidal deformibility of the compact object

The equations only have the tidal variables for body 1 and one should be symmetries over this to obtain the tidal variables for body 2.

In order to obtain the multipole moments at different orders one has to select the coeficient of the cInv and/or NQ.
*)


{M*\[Nu]*X[LI[DT[0]], i1]*X[LI[DT[0]], i2] - 
  (3*G*M*NQ*(-1 + \[Delta]m)*X[LI[DT[0]], i1]*X[LI[DT[0]], i2]*
    \[Lambda]Q[LI[WL[1]]])/(2*R[]^5) + 
  cInv^2*((G*M^2*\[Nu]*(-5 + 8*\[Nu])*X[LI[DT[0]], i1]*X[LI[DT[0]], i2])/
     (7*R[]) + (11*M*(1 - 3*\[Nu])*\[Nu]*R[]^2*X[LI[DT[1]], i1]*
      X[LI[DT[1]], i2])/21 - (M*\[Nu]*(-1 + 3*\[Nu])*X[LI[DT[0]], i1]*
      (29*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i2] - 
       24*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[1]], i2]))/42 + 
    NQ*(-1/28*(G^2*M^2*(150 - 133*\[Nu] + 78*\[Nu]^2 + 
          \[Delta]m*(-150 + 43*\[Nu]))*X[LI[DT[0]], i1]*X[LI[DT[0]], i2]*
         \[Lambda]Q[LI[WL[1]]])/R[]^6 + 
      G*((5*M*(37 - 132*\[Nu] + \[Delta]m*(-37 + 16*\[Nu]))*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*X[LI[DT[0]], i1]*
          X[LI[DT[0]], i2]*\[Lambda]Q[LI[WL[1]]])/(28*R[]^7) + 
        (M*(59 - 114*\[Nu] + \[Delta]m*(-59 + 38*\[Nu]))*X[LI[DT[1]], i1]*
          X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/(14*R[]^3) + 
        (M*X[LI[DT[0]], i1]*((55 - 39*\[Nu] + \[Delta]m*(-55 + 13*\[Nu]))*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i2] + 
           2*(-107 + \[Delta]m*(107 - 65*\[Nu]) + 237*\[Nu])*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[1]], i2])*
          \[Lambda]Q[LI[WL[1]]])/(14*R[]^5)))) + 
  cInv^4*((G^2*M^3*\[Nu]*(-355 - 142*\[Nu] + 337*\[Nu]^2)*X[LI[DT[0]], i1]*
      X[LI[DT[0]], i2])/(252*R[]^2) + (M*\[Nu]*(41 - 337*\[Nu] + 733*\[Nu]^2)*
      R[]^2*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[1]], i1]*
      X[LI[DT[1]], i2])/126 + 
    (M*\[Nu]*((253 - 1835*\[Nu] + 3545*\[Nu]^2)*
        Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*X[LI[DT[0]], i1]*
        X[LI[DT[0]], i2] - 16*(13 - 101*\[Nu] + 209*\[Nu]^2)*
        Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
        Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i1]*
        X[LI[DT[1]], i2] + 40*(1 - 5*\[Nu] + 5*\[Nu]^2)*
        Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*X[LI[DT[1]], i1]*
        X[LI[DT[1]], i2]))/504 + 
    G*(-1/756*(M^2*\[Nu]*(131 - 718*\[Nu] + 1273*\[Nu]^2)*
         Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*X[LI[DT[0]], i1]*
         X[LI[DT[0]], i2])/R[]^3 - 
      (M^2*\[Nu]*(-742 + 335*\[Nu] + 985*\[Nu]^2)*R[]*X[LI[DT[1]], i1]*
        X[LI[DT[1]], i2])/189 + (M^2*\[Nu]*X[LI[DT[0]], i1]*
        ((2021 - 5758*\[Nu] - 4883*\[Nu]^2)*Scalar[X[LI[DT[1]], -i]*
            X[LI[DT[1]], i]]*X[LI[DT[0]], i2] + 
         2*(-1085 + 1600*\[Nu] + 1463*\[Nu]^2)*Scalar[X[LI[DT[0]], i]*
            X[LI[DT[1]], -i]]*X[LI[DT[1]], i2]))/(756*R[])) + 
    NQ*((G^3*M^3*(637 + 940*\[Nu] + 2111*\[Nu]^2 - 567*\[Nu]^3 - 
         \[Delta]m*(637 + 1359*\[Nu] + 592*\[Nu]^2))*X[LI[DT[0]], i1]*
        X[LI[DT[0]], i2]*\[Lambda]Q[LI[WL[1]]])/(84*R[]^7) + 
      G^2*((M^2*(2187 - 4042*\[Nu] - 9433*\[Nu]^2 + 1704*\[Nu]^3 + 
           \[Delta]m*(-2187 - 9278*\[Nu] + 985*\[Nu]^2))*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*X[LI[DT[0]], i1]*
          X[LI[DT[0]], i2]*\[Lambda]Q[LI[WL[1]]])/(112*R[]^8) + 
        (M^2*(462 - 1399*\[Nu] - 415*\[Nu]^2 + 970*\[Nu]^3 + 
           \[Delta]m*(-462 + 181*\[Nu] + 877*\[Nu]^2))*X[LI[DT[1]], i1]*
          X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/(84*R[]^4) + 
        (M^2*X[LI[DT[0]], i1]*((533 - 1404*\[Nu] + 4325*\[Nu]^2 + 
             3812*\[Nu]^3 + \[Delta]m*(-533 + 6176*\[Nu] + 2511*\[Nu]^2))*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i2] + 
           4*(-1931 + 4402*\[Nu] + 3809*\[Nu]^2 - 96*\[Nu]^3 + 
             \[Delta]m*(1931 + 3870*\[Nu] - 1909*\[Nu]^2))*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[1]], i2])*
          \[Lambda]Q[LI[WL[1]]])/(336*R[]^6)) + 
      G*((5*M*(73 - 296*\[Nu] + 88*\[Nu]^2 + \[Delta]m*(-73 + 192*\[Nu] + 
             24*\[Nu]^2))*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^4*
          X[LI[DT[0]], i1]*X[LI[DT[0]], i2]*\[Lambda]Q[LI[WL[1]]])/
         (16*R[]^9) + (M*(-14 + 85*\[Nu] + 21*\[Nu]^2 + 
           \[Delta]m*(14 - 15*\[Nu] - 65*\[Nu]^2))*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[1]], i1]*
          X[LI[DT[1]], i2]*\[Lambda]Q[LI[WL[1]]])/(14*R[]^3) - 
        (5*M*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*X[LI[DT[0]], i1]*
          ((-84 + 324*\[Nu] - 185*\[Nu]^2 + \[Delta]m*(84 - 30*\[Nu] + 41*
                \[Nu]^2))*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*
            X[LI[DT[0]], i2] + 2*(211 - 845*\[Nu] + 318*\[Nu]^2 + 
             \[Delta]m*(-211 + 381*\[Nu] + 22*\[Nu]^2))*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[1]], i2])*
          \[Lambda]Q[LI[WL[1]]])/(28*R[]^7) + 
        (M*((108 - 294*\[Nu] + 169*\[Nu]^2 + \[Delta]m*(-108 + 246*\[Nu] - 61*
                \[Nu]^2))*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*
            X[LI[DT[0]], i1]*X[LI[DT[0]], i2] + 2*(-48 + 9*\[Nu] - 
             226*\[Nu]^2 + \[Delta]m*(48 + 3*\[Nu] + 286*\[Nu]^2))*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i1]*
            X[LI[DT[1]], i2] + (1059 - 4062*\[Nu] + 1600*\[Nu]^2 + 
             \[Delta]m*(-1059 + 1734*\[Nu] - 40*\[Nu]^2))*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*X[LI[DT[1]], i1]*
            X[LI[DT[1]], i2])*\[Lambda]Q[LI[WL[1]]])/(28*R[]^5)))), 
 -(M*\[Delta]m*\[Nu]*X[LI[DT[0]], i1]*X[LI[DT[0]], i2]*X[LI[DT[0]], i3]) - 
  (9*G*M*NQ*(-1 + \[Delta]m + 2*\[Nu])*X[LI[DT[0]], i1]*X[LI[DT[0]], i2]*
    X[LI[DT[0]], i3]*\[Lambda]Q[LI[WL[1]]])/(2*R[]^5) + 
  cInv^2*((G*M^2*\[Delta]m*(5 - 13*\[Nu])*\[Nu]*X[LI[DT[0]], i1]*
      X[LI[DT[0]], i2]*X[LI[DT[0]], i3])/(6*R[]) + 
    M*\[Delta]m*\[Nu]*(-1 + 2*\[Nu])*R[]^2*X[LI[DT[0]], i1]*X[LI[DT[1]], i2]*
     X[LI[DT[1]], i3] + (M*\[Delta]m*\[Nu]*X[LI[DT[0]], i1]*X[LI[DT[0]], i2]*
      ((-5 + 19*\[Nu])*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*
        X[LI[DT[0]], i3] + 6*(1 - 2*\[Nu])*Scalar[X[LI[DT[0]], i]*
          X[LI[DT[1]], -i]]*X[LI[DT[1]], i3]))/6 + 
    NQ*((3*G^2*M^2*(-28 + 69*\[Nu] - 26*\[Nu]^2 + 
         \[Delta]m*(28 - 13*\[Nu] + 6*\[Nu]^2))*X[LI[DT[0]], i1]*
        X[LI[DT[0]], i2]*X[LI[DT[0]], i3]*\[Lambda]Q[LI[WL[1]]])/(4*R[]^6) + 
      G*((15*M*(2 - 8*\[Nu] + \[Nu]^2 + \[Delta]m*(-2 + 4*\[Nu]))*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*X[LI[DT[0]], i1]*
          X[LI[DT[0]], i2]*X[LI[DT[0]], i3]*\[Lambda]Q[LI[WL[1]]])/
         (2*R[]^7) + (3*M*(5 - 17*\[Nu] + 7*\[Nu]^2 + 
           \[Delta]m*(-5 + 7*\[Nu]))*X[LI[DT[0]], i1]*X[LI[DT[1]], i2]*
          X[LI[DT[1]], i3]*\[Lambda]Q[LI[WL[1]]])/R[]^3 + 
        (3*M*X[LI[DT[0]], i1]*X[LI[DT[0]], i2]*
          ((17 - 47*\[Nu] + 22*\[Nu]^2 + \[Delta]m*(-17 + 13*\[Nu]))*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i3] - 
           12*(5 - 17*\[Nu] + 6*\[Nu]^2 + \[Delta]m*(-5 + 7*\[Nu]))*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[1]], i3])*
          \[Lambda]Q[LI[WL[1]]])/(4*R[]^5)))), 
 M*(1 - 3*\[Nu])*\[Nu]*X[LI[DT[0]], i1]*X[LI[DT[0]], i2]*X[LI[DT[0]], i3]*
   X[LI[DT[0]], i4] + (9*G*M*NQ*(1 + \[Delta]m*(-1 + \[Nu]) - 3*\[Nu])*
    X[LI[DT[0]], i1]*X[LI[DT[0]], i2]*X[LI[DT[0]], i3]*X[LI[DT[0]], i4]*
    \[Lambda]Q[LI[WL[1]]])/R[]^5, 
 -(M*\[Delta]m*\[Nu]*epsilon\[Delta][i1, -i11, -i12]*X[LI[DT[0]], i11]*
    X[LI[DT[0]], i2]*X[LI[DT[1]], i12]) - 
  (9*G*M*NQ*(-1 + \[Delta]m + 2*\[Nu])*epsilon\[Delta][i1, -i11, -i12]*
    X[LI[DT[0]], i11]*X[LI[DT[0]], i2]*X[LI[DT[1]], i12]*
    \[Lambda]Q[LI[WL[1]]])/(4*R[]^5) + 
  cInv^2*((-3*G*M^2*\[Delta]m*\[Nu]*(9 + 10*\[Nu])*epsilon\[Delta][i1, -i, 
       -i11]*X[LI[DT[0]], i]*X[LI[DT[0]], i2]*X[LI[DT[1]], i11])/(14*R[]) + 
    (M*\[Delta]m*\[Nu]*epsilon\[Delta][i1, -i, -i11]*X[LI[DT[0]], i]*
      X[LI[DT[1]], i11]*((-13 + 68*\[Nu])*Scalar[X[LI[DT[1]], -i]*
          X[LI[DT[1]], i]]*X[LI[DT[0]], i2] + 5*(-1 + 2*\[Nu])*
        Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[1]], i2]))/28 + 
    NQ*((3*G^2*M^2*(-19 + 26*\[Nu] - 126*\[Nu]^2 + 
         \[Delta]m*(19 + 12*\[Nu] + 40*\[Nu]^2))*epsilon\[Delta][i1, -i, 
         -i10]*X[LI[DT[0]], i]*X[LI[DT[0]], i2]*X[LI[DT[1]], i10]*
        \[Lambda]Q[LI[WL[1]]])/(28*R[]^6) + 
      G*((15*M*(57 - 186*\[Nu] + 16*\[Nu]^2 + \[Delta]m*(-57 + 72*\[Nu]))*
          epsilon\[Delta][i1, -i, -i11]*Scalar[X[LI[DT[0]], i]*
             X[LI[DT[1]], -i]]^2*X[LI[DT[0]], i]*X[LI[DT[0]], i2]*
          X[LI[DT[1]], i11]*\[Lambda]Q[LI[WL[1]]])/(56*R[]^7) - 
        (3*M*epsilon\[Delta][i1, -i, -i11]*X[LI[DT[0]], i]*X[LI[DT[1]], i11]*
          ((-48 + 87*\[Nu] - 68*\[Nu]^2 + \[Delta]m*(48 + 9*\[Nu]))*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i2] + 
           4*(60 - 177*\[Nu] + 43*\[Nu]^2 + \[Delta]m*(-60 + 57*\[Nu]))*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[1]], i2])*
          \[Lambda]Q[LI[WL[1]]])/(56*R[]^5)))), 
 M*(1 - 3*\[Nu])*\[Nu]*epsilon\[Delta][i1, -i11, -i12]*X[LI[DT[0]], i11]*
   X[LI[DT[0]], i2]*X[LI[DT[0]], i3]*X[LI[DT[1]], i12] + 
  (6*G*M*NQ*(1 + \[Delta]m*(-1 + \[Nu]) - 3*\[Nu])*
    epsilon\[Delta][i1, -i11, -i12]*X[LI[DT[0]], i11]*X[LI[DT[0]], i2]*
    X[LI[DT[0]], i3]*X[LI[DT[1]], i12]*\[Lambda]Q[LI[WL[1]]])/R[]^5}


==> anc/Stress_Energy_Tensor.m <==
(* ::Package:: *)

(*
======================================================================
Radiating Love: adiabatic tidal fluxes and modes up to next-to-next-to-leading post-Newtonian order
======================================================================
Authors
M. K. Mandal, P. Mastrolia, R. Patil, J. Steinhoff
======================================================================

This file contains the analytic expressions of the effective stress-energy tensor in momentum space as 
reported in equation (3.3). 

The list below is in this notation {T^00,T^(0i),T^ij}
that is, the first element is the stress-energy tensor's (0,0) component, the second element is (0,i) component and third element is (i,j) component.

The vectors and tensors in the following expression are defined 
according to the Mathematica package EFTofPNG (arXiv:1705.06309).
i.e. 
WL head is used to notify the compact object label and 
DT head is used to notify the order of time dervative on the quantity.

The quantities in the following expression are defined as follows,
1/cInv : velocity of light
G : Newton's constant
NQ : order of tidal variables appearing in the expression
_m : mass of the compact object
M : m[LI[WL[1]]] + m[LI[WL[2]]]
\[Nu] : m[LI[WL[1]]] m[LI[WL[2]]] / M^2
\[Delta]m : (m[LI[WL[1]]] - m[LI[WL[2]]])/M
_X : position in center-of-mass coordinates
_R : seperation between the 1st and 2nd compact object (R[]^2 = | X[LI[DT[0]],i] X[LI[DT[0]],-i] |)
_\[Lambda]Q : tidal deformibility of the compact object
_kh : the momentum of the radiation graviton

The equations only have the tidal variables for body 1 and one should be symmetries over this to obtain the tidal variables for body 2.

In order to obtain the stress-energy tensor at different orders one has to select the coeficient of the cInv and/or NQ.
*)


{(M*(720 - 360*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + 
     (120*I)*\[Delta]m*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^3 + 
     30*(1 - 3*\[Nu])*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^4 + 
     (6*I)*\[Delta]m*\[Nu]*(-1 + 2*\[Nu])*Scalar[kh[i]*X[LI[DT[0]], -i]]^5 - 
     \[Nu]*(1 - 5*\[Nu] + 5*\[Nu]^2)*Scalar[kh[i]*X[LI[DT[0]], -i]]^6))/720 + 
  G*NQ*(-1/96*(M*Scalar[kh[-i]*kh[i]]*(24*(-1 + \[Delta]m) + 
        (24*I)*(-1 + \[Delta]m + 2*\[Nu])*Scalar[kh[i]*X[LI[DT[0]], -i]] + 
        12*(1 + \[Delta]m*(-1 + \[Nu]) - 3*\[Nu])*
         Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + (4*I)*(1 - 4*\[Nu] + 2*\[Nu]^2 + 
          \[Delta]m*(-1 + 2*\[Nu]))*Scalar[kh[i]*X[LI[DT[0]], -i]]^3 + 
        (-1 + 5*\[Nu] - 5*\[Nu]^2 + \[Delta]m*(1 - 3*\[Nu] + \[Nu]^2))*
         Scalar[kh[i]*X[LI[DT[0]], -i]]^4)*\[Lambda]Q[LI[WL[1]]])/R[]^3 + 
    (M*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*(24*(-1 + \[Delta]m) + 
       (24*I)*(-1 + \[Delta]m + 2*\[Nu])*Scalar[kh[i]*X[LI[DT[0]], -i]] + 
       12*(1 + \[Delta]m*(-1 + \[Nu]) - 3*\[Nu])*
        Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + (4*I)*(1 - 4*\[Nu] + 2*\[Nu]^2 + 
         \[Delta]m*(-1 + 2*\[Nu]))*Scalar[kh[i]*X[LI[DT[0]], -i]]^3 + 
       (-1 + 5*\[Nu] - 5*\[Nu]^2 + \[Delta]m*(1 - 3*\[Nu] + \[Nu]^2))*
        Scalar[kh[i]*X[LI[DT[0]], -i]]^4)*\[Lambda]Q[LI[WL[1]]])/
     (32*R[]^5)) + 
  cInv^4*((G^2*M^3*\[Nu]*(4 - (-5 + \[Nu] + 4*\[Nu]^2)*
        Scalar[kh[i]*X[LI[DT[0]], -i]]^2))/(8*R[]^2) - 
    (3*M*\[Nu]*(-2 + 6*\[Nu] + (1 - 7*\[Nu] + 13*\[Nu]^2)*
        Scalar[kh[i]*X[LI[DT[0]], -i]]^2)*
      Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2)/16 + 
    G*(-1/12*(M^2*\[Nu]*(13 + 23*\[Nu])*R[]*Scalar[kh[i]*X[LI[DT[1]], -i]]^
         2) + (M^2*\[Nu]*(12*\[Nu] + (1 - 10*\[Nu] + 30*\[Nu]^2)*
          Scalar[kh[i]*X[LI[DT[0]], -i]]^2)*
        Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2)/(24*R[]^3) + 
      (M^2*\[Nu]*(-((-10 + \[Nu])*Scalar[kh[i]*X[LI[DT[0]], -i]]*
           Scalar[kh[i]*X[LI[DT[1]], -i]]*Scalar[X[LI[DT[0]], i]*
             X[LI[DT[1]], -i]]) + 6*(3 + \[Nu])*Scalar[X[LI[DT[1]], -i]*
            X[LI[DT[1]], i]] + (-14 + 38*\[Nu] + 27*\[Nu]^2)*
          Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[1]], -i]*
            X[LI[DT[1]], i]]))/(12*R[])) + 
    NQ*((G^3*M^3*(196*(3 + \[Delta]m*(-3 + \[Nu]) - 7*\[Nu]) + 
         (-420 - 1055*\[Nu] - 280*\[Nu]^2 + 168*\[Nu]^3 + 
           \[Delta]m*(420 + 1325*\[Nu] + 196*\[Nu]^2))*
          Scalar[kh[i]*X[LI[DT[0]], -i]]^2)*\[Lambda]Q[LI[WL[1]]])/
       (112*R[]^7) + G^2*((M^2*(-4 + 7*\[Nu] + 3*\[Nu]^2 + 
           \[Delta]m*(4 + 8*\[Nu] - 2*\[Nu]^2))*
          Scalar[kh[i]*X[LI[DT[1]], -i]]^2*\[Lambda]Q[LI[WL[1]]])/(4*R[]^4) + 
        (3*M^2*(-8*(3 - 8*\[Nu] + 6*\[Nu]^2 + \[Delta]m*(-3 + 2*\[Nu])) + 
           (-144 + 529*\[Nu] + 236*\[Nu]^2 - 120*\[Nu]^3 + 
             \[Delta]m*(144 + 185*\[Nu] + 36*\[Nu]^2))*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2)*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*\[Lambda]Q[LI[WL[1]]])/
         (32*R[]^8) - (M^2*(4*(-108 + 317*\[Nu] + 48*\[Nu]^2 + 
             \[Delta]m*(108 + 109*\[Nu] + 4*\[Nu]^2))*
            Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[kh[i]*X[LI[DT[1]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]] + 
           4*(-15 + 26*\[Nu] + 6*\[Nu]^2 + \[Delta]m*(15 + 4*\[Nu]))*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]] + 
           (6 + 115*\[Nu] + 166*\[Nu]^2 + 108*\[Nu]^3 + \[Delta]m*
              (-6 + 151*\[Nu] + 90*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]])*\[Lambda]Q[LI[WL[1]]])/
         (32*R[]^6)) + G*((105*M*\[Nu]*(-1 + \[Delta]m*(-1 + \[Nu]) + 
           3*\[Nu])*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^4*\[Lambda]Q[LI[WL[1]]])/
         (32*R[]^9) + (M*(-10 + 28*\[Nu] - 13*\[Nu]^2 + 
           5*\[Delta]m*(2 - 4*\[Nu] + \[Nu]^2))*
          Scalar[kh[i]*X[LI[DT[1]], -i]]^2*Scalar[X[LI[DT[1]], -i]*
            X[LI[DT[1]], i]]*\[Lambda]Q[LI[WL[1]]])/(8*R[]^3) - 
        (15*M*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
          (4*(1 + \[Delta]m + 2*\[Nu])*Scalar[kh[i]*X[LI[DT[1]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]] + 
           (-6 + 5*\[Nu] + \[Delta]m*(-6 + 7*\[Nu]))*
            Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]])*\[Lambda]Q[LI[WL[1]]])/(16*R[]^7) - 
        (3*M*(4*(2 - 11*\[Nu] - \[Nu]^2 + \[Delta]m*(-2 - 3*\[Nu] + \[Nu]^2))*
            Scalar[kh[i]*X[LI[DT[1]], -i]]^2*Scalar[X[LI[DT[0]], i]*X[
                LI[DT[1]], -i]]^2 - 16*(3 - 9*\[Nu] + 5*\[Nu]^2 + 
             \[Delta]m*(-3 + 5*\[Nu]))*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]] + 
           (27 - 75*\[Nu] + 31*\[Nu]^2 + \[Delta]m*(-27 + 53*\[Nu] - 11*
                \[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2)*
          \[Lambda]Q[LI[WL[1]]])/(32*R[]^5)))) + 
  cInv^2*(G*((M^2*\[Nu]*R[]^3*Scalar[kh[-i]*kh[i]]^2)/144 + 
      (M^2*\[Nu]*R[]*Scalar[kh[-i]*kh[i]]*(6 - (3*I)*\[Delta]m*
          Scalar[kh[i]*X[LI[DT[0]], -i]] + (-1 + 3*\[Nu])*
          Scalar[kh[i]*X[LI[DT[0]], -i]]^2))/24 - 
      (M^2*\[Nu]*(48 + 12*(-1 + 2*\[Nu])*Scalar[kh[i]*X[LI[DT[0]], -i]]^2 - 
         (4*I)*\[Delta]m*(-1 + 4*\[Nu])*Scalar[kh[i]*X[LI[DT[0]], -i]]^3 + 
         (1 - 8*\[Nu] + 18*\[Nu]^2)*Scalar[kh[i]*X[LI[DT[0]], -i]]^4))/
       (48*R[])) + (M*\[Nu]*(24 + 12*(-1 + 3*\[Nu])*
        Scalar[kh[i]*X[LI[DT[0]], -i]]^2 - (4*I)*\[Delta]m*(-1 + 5*\[Nu])*
        Scalar[kh[i]*X[LI[DT[0]], -i]]^3 + (1 - 9*\[Nu] + 21*\[Nu]^2)*
        Scalar[kh[i]*X[LI[DT[0]], -i]]^4)*
      Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]])/48 + 
    NQ*(G^2*(-1/32*(M^2*(-1 + \[Delta]m + 2*\[Nu])*Scalar[kh[-i]*kh[i]]^2*
           \[Lambda]Q[LI[WL[1]]])/R[]^2 + (M^2*Scalar[kh[-i]*kh[i]]*
          (4*(-6 + 6*\[Delta]m + 7*\[Nu]) - I*(21 - 58*\[Nu] + 8*\[Nu]^2 + 
             \[Delta]m*(-21 + 16*\[Nu]))*Scalar[kh[i]*X[LI[DT[0]], -i]] + 
           (9 - 36*\[Nu] + 22*\[Nu]^2 + \[Delta]m*(-9 + 18*\[Nu] - 4*
                \[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^2)*
          \[Lambda]Q[LI[WL[1]]])/(16*R[]^4) + 
        (M^2*(72*(-1 + \[Delta]m + 2*\[Nu]) + 12*(21 - 16*\[Nu] + 6*\[Nu]^2 + 
             \[Delta]m*(-21 + 4*\[Nu]))*Scalar[kh[i]*X[LI[DT[0]], -i]]^2 - 
           (12*I)*(-27 + 65*\[Nu] - 22*\[Nu]^2 + \[Delta]m*(27 - 11*\[Nu] + 4*
                \[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^3 + 
           (-174 + 626*\[Nu] - 255*\[Nu]^2 + 54*\[Nu]^3 + 
             \[Delta]m*(174 - 278*\[Nu] + 105*\[Nu]^2))*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^4)*\[Lambda]Q[LI[WL[1]]])/
         (96*R[]^6)) + G*((15*M*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
          (2*(1 + \[Delta]m) + (4*I)*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]] + 
           (-1 + \[Delta]m)*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2)*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*\[Lambda]Q[LI[WL[1]]])/
         (16*R[]^7) + (M*(-2*(8 - 8*\[Delta]m - 6*\[Nu] + 2*\[Delta]m*\[Nu] + 
             (4*I)*(2 + \[Delta]m*(-2 + \[Nu]) - 5*\[Nu] + \[Nu]^2)*
              Scalar[kh[i]*X[LI[DT[0]], -i]] + (-4 + 14*\[Nu] - 5*\[Nu]^2 + 
               \[Delta]m*(4 - 6*\[Nu] + \[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], 
                  -i]]^2)*Scalar[kh[i]*X[LI[DT[1]], -i]]^2 + 
           Scalar[kh[-i]*kh[i]]*(2*(7 + \[Delta]m*(-7 + \[Nu]) - 3*\[Nu]) + 
             (2*I)*(-1 + \[Delta]m + 2*\[Nu])*(-7 + 3*\[Nu])*Scalar[kh[i]*
                X[LI[DT[0]], -i]] + (-7 + 25*\[Nu] - 13*\[Nu]^2 + \[Delta]m*
                (7 - 11*\[Nu] + 5*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^2)*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]])*\[Lambda]Q[LI[WL[1]]])/
         (16*R[]^3) - (3*M*(2*(2 + \[Delta]m*(-2 + \[Nu]) + \[Nu])*
            Scalar[kh[-i]*kh[i]]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2 + 
           4*Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*(4*(-1 + \[Delta]m + \[Nu])*Scalar[kh[i]*
                X[LI[DT[1]], -i]] - I*(\[Delta]m - (-1 + \[Nu])^2)*
              Scalar[kh[-i]*kh[i]]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], 
                 -i]]) + (-5 + 19*\[Nu] - 13*\[Nu]^2 + \[Delta]m*
              (5 - 9*\[Nu] + 5*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^4*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]] + 
           Scalar[kh[i]*X[LI[DT[0]], -i]]^2*((-8*I)*(2 + \[Delta]m*
                (-2 + \[Nu]) - 5*\[Nu])*Scalar[kh[i]*X[LI[DT[1]], -i]]*
              Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]] + 
             (-2 + 6*\[Nu] - \[Nu]^2 + \[Delta]m*(2 - 2*\[Nu] + \[Nu]^2))*
              Scalar[kh[-i]*kh[i]]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^
               2 + 2*(5 + \[Delta]m*(-5 + \[Nu]) - 3*\[Nu])*
              Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]) + 
           2*Scalar[kh[i]*X[LI[DT[0]], -i]]^3*(2*(2 - 7*\[Nu] + 2*\[Nu]^2 + 
               \[Delta]m*(-2 + 3*\[Nu]))*Scalar[kh[i]*X[LI[DT[1]], -i]]*
              Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]] + 
             I*(-1 + \[Delta]m + 2*\[Nu])*(-5 + 3*\[Nu])*
              Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]))*
          \[Lambda]Q[LI[WL[1]]])/(16*R[]^5)))), 
 cInv*((M*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
      (720*I + 360*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]] + 
       (120*I)*(-1 + 3*\[Nu])*Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + 
       30*\[Delta]m*(-1 + 2*\[Nu])*Scalar[kh[i]*X[LI[DT[0]], -i]]^3 + 
       (6*I)*(1 - 5*\[Nu] + 5*\[Nu]^2)*Scalar[kh[i]*X[LI[DT[0]], -i]]^4 + 
       \[Delta]m*(1 - 4*\[Nu] + 3*\[Nu]^2)*Scalar[kh[i]*X[LI[DT[0]], -i]]^5)*
      X[LI[DT[1]], i])/720 + 
    G*NQ*(-1/32*(M*Scalar[kh[i]*X[LI[DT[0]], -i]]*
         ((-120*I)*(-1 + \[Delta]m) + 120*(-1 + \[Delta]m + 2*\[Nu])*
           Scalar[kh[i]*X[LI[DT[0]], -i]] - (60*I)*
           (1 + \[Delta]m*(-1 + \[Nu]) - 3*\[Nu])*
           Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + 20*(1 - 4*\[Nu] + 2*\[Nu]^2 + 
            \[Delta]m*(-1 + 2*\[Nu]))*Scalar[kh[i]*X[LI[DT[0]], -i]]^3 - 
          (5*I)*(-1 + 5*\[Nu] - 5*\[Nu]^2 + \[Delta]m*(1 - 3*\[Nu] + 
              \[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^4 + 
          (-1 + \[Delta]m + 6*\[Nu] - 4*\[Delta]m*\[Nu] - 9*\[Nu]^2 + 
            3*\[Delta]m*\[Nu]^2 + 2*\[Nu]^3)*Scalar[kh[i]*X[LI[DT[0]], -i]]^
            5)*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
         \[Lambda]Q[LI[WL[1]]])/R[]^7 - (M*Scalar[kh[-i]*kh[i]]*
        (24*(-1 + \[Delta]m + 2*\[Nu]) - (24*I)*(1 + \[Delta]m*(-1 + \[Nu]) - 
           3*\[Nu])*Scalar[kh[i]*X[LI[DT[0]], -i]] + 
         12*(1 - 4*\[Nu] + 2*\[Nu]^2 + \[Delta]m*(-1 + 2*\[Nu]))*
          Scalar[kh[i]*X[LI[DT[0]], -i]]^2 - (4*I)*(-1 + 5*\[Nu] - 
           5*\[Nu]^2 + \[Delta]m*(1 - 3*\[Nu] + \[Nu]^2))*
          Scalar[kh[i]*X[LI[DT[0]], -i]]^3 + (-1 + \[Delta]m + 6*\[Nu] - 
           4*\[Delta]m*\[Nu] - 9*\[Nu]^2 + 3*\[Delta]m*\[Nu]^2 + 2*\[Nu]^3)*
          Scalar[kh[i]*X[LI[DT[0]], -i]]^4)*X[LI[DT[1]], i]*
        \[Lambda]Q[LI[WL[1]]])/(96*R[]^3) + 
      (M*(kh[i]*((-120*I)*(-1 + \[Delta]m) + 120*(-1 + \[Delta]m + 2*\[Nu])*
            Scalar[kh[i]*X[LI[DT[0]], -i]] - (60*I)*
            (1 + \[Delta]m*(-1 + \[Nu]) - 3*\[Nu])*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + 20*(1 - 4*\[Nu] + 2*\[Nu]^2 + 
             \[Delta]m*(-1 + 2*\[Nu]))*Scalar[kh[i]*X[LI[DT[0]], -i]]^3 - 
           (5*I)*(-1 + 5*\[Nu] - 5*\[Nu]^2 + \[Delta]m*(1 - 3*\[Nu] + \[Nu]^
                2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^4 + 
           (-1 + \[Delta]m + 6*\[Nu] - 4*\[Delta]m*\[Nu] - 9*\[Nu]^2 + 
             3*\[Delta]m*\[Nu]^2 + 2*\[Nu]^3)*Scalar[kh[i]*X[LI[DT[0]], -i]]^
             5)*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]] + 
         ((-120*I)*(-1 + \[Delta]m) + 120*(-1 + \[Delta]m + 2*\[Nu])*
            Scalar[kh[i]*X[LI[DT[0]], -i]] - (60*I)*
            (1 + \[Delta]m*(-1 + \[Nu]) - 3*\[Nu])*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + 20*(1 - 4*\[Nu] + 2*\[Nu]^2 + 
             \[Delta]m*(-1 + 2*\[Nu]))*Scalar[kh[i]*X[LI[DT[0]], -i]]^3 - 
           (5*I)*(-1 + 5*\[Nu] - 5*\[Nu]^2 + \[Delta]m*(1 - 3*\[Nu] + \[Nu]^
                2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^4 + 
           (-1 + \[Delta]m + 6*\[Nu] - 4*\[Delta]m*\[Nu] - 9*\[Nu]^2 + 
             3*\[Delta]m*\[Nu]^2 + 2*\[Nu]^3)*Scalar[kh[i]*X[LI[DT[0]], -i]]^
             5)*Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i] + 
         Scalar[kh[i]*X[LI[DT[0]], -i]]*((-120*I)*(-1 + \[Delta]m) + 
           240*(-1 + \[Delta]m + 2*\[Nu])*Scalar[kh[i]*X[LI[DT[0]], -i]] - 
           (180*I)*(1 + \[Delta]m*(-1 + \[Nu]) - 3*\[Nu])*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + 80*(1 - 4*\[Nu] + 2*\[Nu]^2 + 
             \[Delta]m*(-1 + 2*\[Nu]))*Scalar[kh[i]*X[LI[DT[0]], -i]]^3 - 
           (25*I)*(-1 + 5*\[Nu] - 5*\[Nu]^2 + \[Delta]m*(1 - 3*\[Nu] + \[Nu]^
                2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^4 + 
           6*(-1 + \[Delta]m + 6*\[Nu] - 4*\[Delta]m*\[Nu] - 9*\[Nu]^2 + 
             3*\[Delta]m*\[Nu]^2 + 2*\[Nu]^3)*Scalar[kh[i]*X[LI[DT[0]], -i]]^
             5)*X[LI[DT[1]], i])*\[Lambda]Q[LI[WL[1]]])/(160*R[]^5))) + 
  cInv^3*(-1/48*(M*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
      ((24*I)*(-1 + 3*\[Nu]) + 12*\[Delta]m*(-1 + 5*\[Nu])*
        Scalar[kh[i]*X[LI[DT[0]], -i]] + (4*I)*(1 - 9*\[Nu] + 21*\[Nu]^2)*
        Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + \[Delta]m*(1 - 9*\[Nu] + 
         18*\[Nu]^2)*Scalar[kh[i]*X[LI[DT[0]], -i]]^3)*
      Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[1]], i]) + 
    G*((M^2*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*((60*I)*(-1 + 4*\[Nu]) + 
         20*\[Delta]m*(-1 + 6*\[Nu])*Scalar[kh[i]*X[LI[DT[0]], -i]] + 
         (5*I)*(1 - 10*\[Nu] + 24*\[Nu]^2)*Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + 
         \[Delta]m*(1 - 10*\[Nu] + 20*\[Nu]^2)*Scalar[kh[i]*X[LI[DT[0]], -i]]^
           3)*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i])/
       (240*R[]^3) + (M^2*\[Delta]m*\[Nu]*R[]^3*Scalar[kh[-i]*kh[i]]*
        (-44*kh[i]*Scalar[kh[i]*X[LI[DT[1]], -i]] + 39*Scalar[kh[-i]*kh[i]]*
          X[LI[DT[1]], i]))/1440 + 
      (M^2*\[Nu]*(2*kh[i]*(-60*I - 20*\[Delta]m*Scalar[
             kh[i]*X[LI[DT[0]], -i]] - (5*I)*(-1 + 2*\[Nu])*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + \[Delta]m*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^3)*Scalar[X[LI[DT[0]], i]*
            X[LI[DT[1]], -i]] - 2*(420*I + 200*\[Delta]m*
            Scalar[kh[i]*X[LI[DT[0]], -i]] + (5*I)*(-13 + 38*\[Nu])*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + 2*\[Delta]m*(-8 + 15*\[Nu])*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^3)*Scalar[kh[i]*X[LI[DT[1]], -i]]*
          X[LI[DT[0]], i] - 20*\[Delta]m*Scalar[kh[-i]*kh[i]]*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i] + 
         (10*I)*Scalar[kh[-i]*kh[i]]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i] - 
         (40*I)*\[Nu]*Scalar[kh[-i]*kh[i]]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i] + 
         3*\[Delta]m*Scalar[kh[-i]*kh[i]]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i] - 
         10*\[Delta]m*\[Nu]*Scalar[kh[-i]*kh[i]]*
          Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[0]], i]*
            X[LI[DT[1]], -i]]*X[LI[DT[0]], i] + 
         (600*I)*Scalar[kh[i]*X[LI[DT[0]], -i]]*X[LI[DT[1]], i] + 
         (480*I)*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*X[LI[DT[1]], i] + 
         280*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*X[LI[DT[1]], i] + 
         480*\[Delta]m*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
          X[LI[DT[1]], i] - (90*I)*Scalar[kh[i]*X[LI[DT[0]], -i]]^3*
          X[LI[DT[1]], i] + (60*I)*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^3*
          X[LI[DT[1]], i] + (720*I)*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]^3*
          X[LI[DT[1]], i] - 22*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]^4*
          X[LI[DT[1]], i] - 20*\[Delta]m*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^
           4*X[LI[DT[1]], i] + 160*\[Delta]m*\[Nu]^2*
          Scalar[kh[i]*X[LI[DT[0]], -i]]^4*X[LI[DT[1]], i]))/(480*R[]) - 
      (M^2*\[Nu]*R[]*(2*kh[i]*((260*\[Delta]m + (10*I)*(-17 + 52*\[Nu])*
              Scalar[kh[i]*X[LI[DT[0]], -i]] + \[Delta]m*(-63 + 130*\[Nu])*
              Scalar[kh[i]*X[LI[DT[0]], -i]]^2)*Scalar[
             kh[i]*X[LI[DT[1]], -i]] + Scalar[kh[-i]*kh[i]]*
            (5*I + 2*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]])*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]) + Scalar[kh[-i]*kh[i]]*
          (2*(35*I + 17*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]])*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i] + 
           \[Delta]m*Scalar[kh[-i]*kh[i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], i] + 
           (-460*\[Delta]m - (230*I)*(-1 + 4*\[Nu])*Scalar[kh[i]*
                X[LI[DT[0]], -i]] + \[Delta]m*(77 - 230*\[Nu])*
              Scalar[kh[i]*X[LI[DT[0]], -i]]^2)*X[LI[DT[1]], i])))/480) + 
    NQ*(G^2*(-1/80*(M^2*Scalar[kh[i]*X[LI[DT[0]], -i]]*
           ((60*I)*(-17 - 3*\[Nu] + 12*\[Nu]^2 + \[Delta]m*(17 + \[Nu])) + 
            60*(25 - 53*\[Nu] + 6*\[Nu]^2 + \[Delta]m*(-25 + 3*\[Nu] + 
                6*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]] + 
            (5*I)*(165 - 563*\[Nu] + 114*\[Nu]^2 + 72*\[Nu]^3 + 
              \[Delta]m*(-165 + 233*\[Nu] - 42*\[Nu]^2))*
             Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + (-287 + 1311*\[Nu] - 
              1190*\[Nu]^2 + 220*\[Nu]^3 + \[Delta]m*(287 - 737*\[Nu] + 
                210*\[Nu]^2 + 60*\[Nu]^3))*Scalar[kh[i]*X[LI[DT[0]], -i]]^3)*
           Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
           \[Lambda]Q[LI[WL[1]]])/R[]^8 + (M^2*Scalar[kh[-i]*kh[i]]*
          (2*(17 - 56*\[Nu] + \[Delta]m*(-17 + 22*\[Nu]))*kh[i]*
            Scalar[kh[i]*X[LI[DT[1]], -i]] + 
           (-29 + \[Delta]m*(29 - 39*\[Nu]) + 97*\[Nu])*Scalar[kh[-i]*kh[i]]*
            X[LI[DT[1]], i])*\[Lambda]Q[LI[WL[1]]])/(160*R[]^2) + 
        (M^2*(kh[i]*((-120*I)*(23 - 22*\[Nu] + \[Delta]m*(-23 + 2*\[Nu])) + 
             60*(18 - 63*\[Nu] + 20*\[Nu]^2 + 9*\[Delta]m*(-2 + 3*\[Nu]))*
              Scalar[kh[i]*X[LI[DT[0]], -i]] - (30*I)*(32 - 45*\[Nu] - 76*
                \[Nu]^2 + \[Delta]m*(-32 - 19*\[Nu] + 16*\[Nu]^2))*
              Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + (872 - 2861*\[Nu] - 390*
                \[Nu]^2 + 440*\[Nu]^3 + \[Delta]m*(-872 + 1117*\[Nu] + 
                 550*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^3)*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]] + 
           ((-120*I)*(16 + \[Delta]m*(-16 + \[Nu]) - 18*\[Nu]) + 
             120*(21 - 53*\[Nu] + 8*\[Nu]^2 + \[Delta]m*(-21 + 11*\[Nu]))*
              Scalar[kh[i]*X[LI[DT[0]], -i]] - (15*I)*(-103 + 358*\[Nu] - 128*
                \[Nu]^2 + \[Delta]m*(103 - 152*\[Nu] + 28*\[Nu]^2))*
              Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + 2*(-304 + 1347*\[Nu] - 1110*
                \[Nu]^2 + 200*\[Nu]^3 + \[Delta]m*(304 - 739*\[Nu] + 
                 240*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^3)*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i] + 
           1320*Scalar[kh[-i]*kh[i]]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            X[LI[DT[0]], i] - 1320*\[Delta]m*Scalar[kh[-i]*kh[i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i] - 
           2580*\[Nu]*Scalar[kh[-i]*kh[i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], i] - 60*\[Delta]m*\[Nu]*
            Scalar[kh[-i]*kh[i]]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            X[LI[DT[0]], i] - 240*\[Nu]^2*Scalar[kh[-i]*kh[i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i] + 
           (1980*I)*Scalar[kh[-i]*kh[i]]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i] - 
           (1980*I)*\[Delta]m*Scalar[kh[-i]*kh[i]]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], i] - (5250*I)*\[Nu]*
            Scalar[kh[-i]*kh[i]]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i] + 
           (1290*I)*\[Delta]m*\[Nu]*Scalar[kh[-i]*kh[i]]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], i] - (240*I)*\[Nu]^2*
            Scalar[kh[-i]*kh[i]]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i] + 
           (120*I)*\[Delta]m*\[Nu]^2*Scalar[kh[-i]*kh[i]]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], i] - 1152*Scalar[kh[-i]*kh[i]]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], i] + 1152*\[Delta]m*
            Scalar[kh[-i]*kh[i]]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i] + 
           4281*\[Nu]*Scalar[kh[-i]*kh[i]]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i] - 
           1977*\[Delta]m*\[Nu]*Scalar[kh[-i]*kh[i]]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], i] - 1230*\[Nu]^2*
            Scalar[kh[-i]*kh[i]]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i] - 
           90*\[Delta]m*\[Nu]^2*Scalar[kh[-i]*kh[i]]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], i] - 120*\[Nu]^3*
            Scalar[kh[-i]*kh[i]]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i] - 
           (120*I)*Scalar[kh[i]*X[LI[DT[0]], -i]]*X[LI[DT[1]], i] + 
           (120*I)*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]*X[LI[DT[1]], i] - 
           (960*I)*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*X[LI[DT[1]], i] - 
           (600*I)*\[Delta]m*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            X[LI[DT[1]], i] - (720*I)*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            X[LI[DT[1]], i] + 1860*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            X[LI[DT[1]], i] - 1860*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            X[LI[DT[1]], i] - 4140*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            X[LI[DT[1]], i] + 420*\[Delta]m*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*X[LI[DT[1]], i] + 
           3480*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*X[LI[DT[1]], i] - 
           720*\[Delta]m*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            X[LI[DT[1]], i] + (1695*I)*Scalar[kh[i]*X[LI[DT[0]], -i]]^3*
            X[LI[DT[1]], i] - (1695*I)*\[Delta]m*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^3*X[LI[DT[1]], i] - 
           (6310*I)*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^3*X[LI[DT[1]], i] + 
           (2920*I)*\[Delta]m*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^3*
            X[LI[DT[1]], i] + (3060*I)*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]^
             3*X[LI[DT[1]], i] - (1800*I)*\[Delta]m*\[Nu]^2*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^3*X[LI[DT[1]], i] - 
           (1080*I)*\[Nu]^3*Scalar[kh[i]*X[LI[DT[0]], -i]]^3*
            X[LI[DT[1]], i] - 812*Scalar[kh[i]*X[LI[DT[0]], -i]]^4*
            X[LI[DT[1]], i] + 812*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]^4*
            X[LI[DT[1]], i] + 4046*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^4*
            X[LI[DT[1]], i] - 2422*\[Delta]m*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^4*X[LI[DT[1]], i] - 
           4950*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]^4*X[LI[DT[1]], i] + 
           1360*\[Delta]m*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]^4*
            X[LI[DT[1]], i] + 2060*\[Nu]^3*Scalar[kh[i]*X[LI[DT[0]], -i]]^4*
            X[LI[DT[1]], i] - 240*\[Delta]m*\[Nu]^3*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^4*X[LI[DT[1]], i])*
          \[Lambda]Q[LI[WL[1]]])/(480*R[]^6) - 
        (M^2*(kh[i]*(2*(10*(1 - 10*\[Nu] + \[Delta]m*(-1 + 8*\[Nu])) + (5*I)*
                (-27 + \[Delta]m*(27 - 8*\[Nu]) + 62*\[Nu] + 32*\[Nu]^2)*
                Scalar[kh[i]*X[LI[DT[0]], -i]] + 2*(67 - 246*\[Nu] + 
                 65*\[Nu]^2 + \[Delta]m*(-67 + 112*\[Nu] + 20*\[Nu]^2))*
                Scalar[kh[i]*X[LI[DT[0]], -i]]^2)*Scalar[kh[i]*X[LI[DT[1]], 
                 -i]] + Scalar[kh[-i]*kh[i]]*((10*I)*(-1 + \[Delta]m + 
                 2*\[Nu]) + (48 - 109*\[Nu] + \[Delta]m*(-48 + 13*\[Nu]))*
                Scalar[kh[i]*X[LI[DT[0]], -i]])*Scalar[X[LI[DT[0]], i]*
                X[LI[DT[1]], -i]]) + Scalar[kh[-i]*kh[i]]*
            (((-125*I)*(-1 + \[Delta]m + 2*\[Nu]) - 122*(1 + \[Delta]m*
                  (-1 + \[Nu]) - 3*\[Nu])*Scalar[kh[i]*X[LI[DT[0]], -i]])*
              Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i] + 
             (-38 + \[Delta]m*(38 - 3*\[Nu]) + 79*\[Nu])*Scalar[kh[-i]*kh[i]]*
              Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i] + 
             (10*(19 - 19*\[Delta]m - 38*\[Nu] + 8*\[Nu]^2) - (5*I)*
                (-65 + 218*\[Nu] - 24*\[Nu]^2 + \[Delta]m*(65 - 88*\[Nu] + 
                   16*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]] + 
               (-221 + 1018*\[Nu] - 770*\[Nu]^2 + 120*\[Nu]^3 + \[Delta]m*
                  (221 - 576*\[Nu] + 80*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], 
                    -i]]^2)*X[LI[DT[1]], i]))*\[Lambda]Q[LI[WL[1]]])/
         (160*R[]^4)) + G*((-35*M*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
          ((-6*I)*(1 + \[Delta]m) + 12*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]] - 
           (3*I)*(-1 + \[Delta]m)*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + 
           \[Nu]*(-1 + \[Delta]m + 2*\[Nu])*Scalar[kh[i]*X[LI[DT[0]], -i]]^3)*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^3*X[LI[DT[0]], i]*
          \[Lambda]Q[LI[WL[1]]])/(16*R[]^9) + 
        (M*(-2*(4*(2 + \[Delta]m*(-2 + \[Nu]) - 5*\[Nu] + \[Nu]^2) - 
             (2*I)*(-4 + 14*\[Nu] - 5*\[Nu]^2 + \[Delta]m*(4 - 6*\[Nu] + 
                 \[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]] + 
             (-4 + 18*\[Nu] - 15*\[Nu]^2 + 2*\[Nu]^3 + \[Delta]m*
                (4 - 10*\[Nu] + 3*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^2)*
            Scalar[kh[i]*X[LI[DT[1]], -i]]^2 + Scalar[kh[-i]*kh[i]]*
            (2*(-1 + \[Delta]m + 2*\[Nu])*(-7 + 3*\[Nu]) - 
             (2*I)*(-7 + 25*\[Nu] - 13*\[Nu]^2 + \[Delta]m*(7 - 11*\[Nu] + 
                 5*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]] + 
             (-7 + 33*\[Nu] - 36*\[Nu]^2 + 14*\[Nu]^3 + \[Delta]m*
                (7 - 19*\[Nu] + 12*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^
               2)*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]])*X[LI[DT[1]], i]*
          \[Lambda]Q[LI[WL[1]]])/(16*R[]^3) + 
        (5*M*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
          (kh[i]*((-6*I)*(2 + \[Delta]m*(-2 + \[Nu]) + \[Nu]) - 
             12*(\[Delta]m - (-1 + \[Nu])^2)*Scalar[kh[i]*X[LI[DT[0]], -i]] - 
             (3*I)*(-2 + 6*\[Nu] - \[Nu]^2 + \[Delta]m*(2 - 2*\[Nu] + 
                 \[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + 
             (-2 + 8*\[Nu] - 5*\[Nu]^2 + 2*\[Nu]^3 + \[Delta]m*(2 - 4*\[Nu] + 
                 \[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^3)*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2 - 
           ((6*I)*(-4 + 5*\[Nu] + \[Delta]m*(4 + \[Nu])) + 
             12*(2 + \[Delta]m*(-2 + \[Nu]) - 5*\[Nu] - \[Nu]^2)*
              Scalar[kh[i]*X[LI[DT[0]], -i]] + (3*I)*(4 - 14*\[Nu] + 3*
                \[Nu]^2 + \[Delta]m*(-4 + 6*\[Nu] + \[Nu]^2))*
              Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + (-4 + 18*\[Nu] - 13*
                \[Nu]^2 - 2*\[Nu]^3 + \[Delta]m*(4 - 10*\[Nu] + \[Nu]^2))*
              Scalar[kh[i]*X[LI[DT[0]], -i]]^3)*Scalar[
             kh[i]*X[LI[DT[1]], -i]]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            X[LI[DT[0]], i] + Scalar[kh[i]*X[LI[DT[0]], -i]]*
            (((-6*I)*(5 - \[Nu] + \[Delta]m*(-5 + 3*\[Nu])) + 6*
                (5 - 13*\[Nu] + 10*\[Nu]^2 + \[Delta]m*(-5 + 3*\[Nu]))*
                Scalar[kh[i]*X[LI[DT[0]], -i]] - (3*I)*(-5 + 19*\[Nu] - 
                 15*\[Nu]^2 + \[Delta]m*(5 - 9*\[Nu] + 7*\[Nu]^2))*
                Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + (-5 + 25*\[Nu] - 
                 34*\[Nu]^2 + 18*\[Nu]^3 + \[Delta]m*(5 - 15*\[Nu] + 
                   14*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^3)*
              Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i] + 
             ((-6*I)*(-4 + 5*\[Nu] + \[Delta]m*(4 + \[Nu])) - 12*
                (2 + \[Delta]m*(-2 + \[Nu]) - 5*\[Nu] - 2*\[Nu]^2)*
                Scalar[kh[i]*X[LI[DT[0]], -i]] - (3*I)*(4 - 14*\[Nu] + 
                 \[Nu]^2 + \[Delta]m*(-4 + 6*\[Nu] + 3*\[Nu]^2))*
                Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + 2*(2 - 9*\[Nu] + 
                 5*\[Nu]^2 + 4*\[Nu]^3 + \[Delta]m*(-2 + 5*\[Nu] + \[Nu]^2))*
                Scalar[kh[i]*X[LI[DT[0]], -i]]^3)*Scalar[X[LI[DT[0]], i]*
                X[LI[DT[1]], -i]]*X[LI[DT[1]], i]))*\[Lambda]Q[LI[WL[1]]])/
         (16*R[]^7) + (M*(-(kh[i]*((-6*I)*(11 - \[Nu] + \[Delta]m*
                 (-11 + 3*\[Nu])) + 6*(11 - 25*\[Nu] + 10*\[Nu]^2 + 
                \[Delta]m*(-11 + 3*\[Nu]))*Scalar[kh[i]*X[LI[DT[0]], -i]] - 
              (3*I)*(-11 + 37*\[Nu] - 15*\[Nu]^2 + \[Delta]m*(11 - 15*\[Nu] + 
                  7*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + 
              (-11 + 49*\[Nu] - 46*\[Nu]^2 + 18*\[Nu]^3 + \[Delta]m*
                 (11 - 27*\[Nu] + 14*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^
                3)*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
             Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]) + 
           (-3*Scalar[kh[-i]*kh[i]]*(4 - 4*\[Delta]m - 8*\[Nu] + 4*\[Nu]^2 - 
               (2*I)*(-2 + 6*\[Nu] - \[Nu]^2 + \[Delta]m*(2 - 2*\[Nu] + 
                   \[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]] + (-2 + 8*\[Nu] - 
                 5*\[Nu]^2 + 2*\[Nu]^3 + \[Delta]m*(2 - 4*\[Nu] + \[Nu]^2))*
                Scalar[kh[i]*X[LI[DT[0]], -i]]^2)*Scalar[X[LI[DT[0]], i]*
                 X[LI[DT[1]], -i]]^2 + Scalar[kh[i]*X[LI[DT[0]], -i]]*
              ((6*I)*(1 + \[Delta]m*(-1 + \[Nu]) + \[Nu]) - 12*(3 - 8*\[Nu] + 
                 6*\[Nu]^2 + \[Delta]m*(-3 + 2*\[Nu]))*Scalar[kh[i]*
                  X[LI[DT[0]], -i]] + (3*I)*(-11 + 43*\[Nu] - 35*\[Nu]^2 + 
                 \[Delta]m*(11 - 21*\[Nu] + 15*\[Nu]^2))*
                Scalar[kh[i]*X[LI[DT[0]], -i]]^2 - 2*(-8 + 41*\[Nu] - 
                 57*\[Nu]^2 + 28*\[Nu]^3 + \[Delta]m*(8 - 25*\[Nu] + 
                   23*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^3)*
              Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]])*X[LI[DT[1]], i] + 
           Scalar[kh[i]*X[LI[DT[1]], -i]]*
            (((6*I)*(1 + \[Delta]m*(-1 + \[Nu]) + \[Nu]) - 6*
                (1 + \[Delta]m*(-1 + \[Nu]) - 3*\[Nu] + 6*\[Nu]^2)*
                Scalar[kh[i]*X[LI[DT[0]], -i]] + (3*I)*(-1 + \[Delta]m + 
                 5*\[Nu] - 3*\[Delta]m*\[Nu] - 9*\[Nu]^2 + 5*\[Delta]m*
                  \[Nu]^2)*Scalar[kh[i]*X[LI[DT[0]], -i]]^2 - (-1 + 
                 \[Delta]m + 7*\[Nu] - 5*\[Delta]m*\[Nu] - 18*\[Nu]^2 + 
                 10*\[Delta]m*\[Nu]^2 + 14*\[Nu]^3)*Scalar[kh[i]*X[LI[DT[0]], 
                    -i]]^3)*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*
              X[LI[DT[0]], i] + 2*((-6*I)*(8 + \[Delta]m*(-8 + \[Nu]) - 
                 7*\[Nu]) + 12*(6 + 3*\[Delta]m*(-2 + \[Nu]) - 15*\[Nu] + 
                 \[Nu]^2)*Scalar[kh[i]*X[LI[DT[0]], -i]] - (3*I)*
                (-16 + 56*\[Nu] - 17*\[Nu]^2 + \[Delta]m*(16 - 24*\[Nu] + 
                   \[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + 
               (-20 + 90*\[Nu] - 71*\[Nu]^2 + 2*\[Nu]^3 + \[Delta]m*
                  (20 - 50*\[Nu] + 11*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], 
                    -i]]^3)*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
              X[LI[DT[1]], i]))*\[Lambda]Q[LI[WL[1]]])/(16*R[]^5)))), 
 cInv^4*(-1/4*(M*\[Nu]*(-2 + 6*\[Nu] - (2*I)*\[Delta]m*(-1 + 5*\[Nu])*
        Scalar[kh[i]*X[LI[DT[0]], -i]] + (1 - 9*\[Nu] + 21*\[Nu]^2)*
        Scalar[kh[i]*X[LI[DT[0]], -i]]^2)*
      Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[1]], i]*
      X[LI[DT[1]], j]) + 
    G*(-1/16*(M^2*\[Nu]*(-12 + 24*\[Nu] - (4*I)*\[Delta]m*(-1 + 3*\[Nu])*
           Scalar[kh[i]*X[LI[DT[0]], -i]] + (1 - 6*\[Nu] + 12*\[Nu]^2)*
           Scalar[kh[i]*X[LI[DT[0]], -i]]^2)*
         Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*X[LI[DT[0]], i]*
         X[LI[DT[0]], j])/R[]^5 + 
      (M^2*\[Nu]*(2*kh[j]*((-I)*\[Delta]m + 
           \[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]])*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*X[LI[DT[0]], i] + 
         2*kh[i]*((-I)*\[Delta]m + \[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]])*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*X[LI[DT[0]], j] + 
         (8*I)*\[Delta]m*Scalar[kh[i]*X[LI[DT[1]], -i]]*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
          X[LI[DT[0]], j] + 4*Scalar[kh[i]*X[LI[DT[0]], -i]]*
          Scalar[kh[i]*X[LI[DT[1]], -i]]*Scalar[X[LI[DT[0]], i]*
            X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] - 
         16*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
          Scalar[kh[i]*X[LI[DT[1]], -i]]*Scalar[X[LI[DT[0]], i]*
            X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] - 
         Scalar[kh[-i]*kh[i]]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
          X[LI[DT[0]], i]*X[LI[DT[0]], j] + 2*\[Nu]*Scalar[kh[-i]*kh[i]]*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*X[LI[DT[0]], i]*
          X[LI[DT[0]], j] - 84*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*
          X[LI[DT[0]], i]*X[LI[DT[0]], j] - 24*\[Nu]*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i]*
          X[LI[DT[0]], j] + (40*I)*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i]*
          X[LI[DT[0]], j] - (12*I)*\[Delta]m*\[Nu]*
          Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[1]], -i]*
            X[LI[DT[1]], i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] + 
         13*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[1]], -i]*
            X[LI[DT[1]], i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] - 
         46*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i]*
          X[LI[DT[0]], j] + 36*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i]*
          X[LI[DT[0]], j] + 72*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
          X[LI[DT[0]], j]*X[LI[DT[1]], i] + 48*\[Nu]*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*
          X[LI[DT[1]], i] - (40*I)*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*
          X[LI[DT[1]], i] - (48*I)*\[Delta]m*\[Nu]*
          Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[0]], i]*
            X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*X[LI[DT[1]], i] - 
         14*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[0]], i]*
            X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*X[LI[DT[1]], i] + 
         24*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*
          X[LI[DT[1]], i] + 72*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*
          X[LI[DT[1]], i] + 72*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
          X[LI[DT[0]], i]*X[LI[DT[1]], j] + 48*\[Nu]*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
          X[LI[DT[1]], j] - (40*I)*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
          X[LI[DT[1]], j] - (48*I)*\[Delta]m*\[Nu]*
          Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[0]], i]*
            X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[1]], j] - 
         14*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[0]], i]*
            X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[1]], j] + 
         24*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
          X[LI[DT[1]], j] + 72*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
          X[LI[DT[1]], j] + 12*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
          \[Delta][i, j] - (2*I)*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*\[Delta][i, j] - 
         Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*\[Delta][i, j]))/
       (48*R[]^3) + (M^2*\[Nu]*R[]*(-16*kh[j]*Scalar[kh[i]*X[LI[DT[1]], -i]]*
          X[LI[DT[1]], i] - 14*Scalar[kh[-i]*kh[i]]*X[LI[DT[1]], i]*
          X[LI[DT[1]], j] + 92*\[Nu]*Scalar[kh[-i]*kh[i]]*X[LI[DT[1]], i]*
          X[LI[DT[1]], j] + 2*kh[i]*((7 + 2*\[Nu])*kh[j]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]] - 
           8*Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[1]], j]) + 
         50*Scalar[kh[i]*X[LI[DT[1]], -i]]^2*\[Delta][i, j] - 
         104*\[Nu]*Scalar[kh[i]*X[LI[DT[1]], -i]]^2*\[Delta][i, j] - 
         15*Scalar[kh[-i]*kh[i]]*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*
          \[Delta][i, j] - 4*\[Nu]*Scalar[kh[-i]*kh[i]]*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*\[Delta][i, j]))/48 + 
      (M^2*\[Nu]*(-2*Scalar[kh[i]*X[LI[DT[1]], -i]]^2*X[LI[DT[0]], i]*
          X[LI[DT[0]], j] + 4*\[Nu]*Scalar[kh[i]*X[LI[DT[1]], -i]]^2*
          X[LI[DT[0]], i]*X[LI[DT[0]], j] + 7*Scalar[kh[-i]*kh[i]]*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i]*
          X[LI[DT[0]], j] + 2*\[Nu]*Scalar[kh[-i]*kh[i]]*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i]*
          X[LI[DT[0]], j] + (40*I)*\[Delta]m*Scalar[kh[i]*X[LI[DT[1]], -i]]*
          X[LI[DT[0]], j]*X[LI[DT[1]], i] + 28*Scalar[kh[i]*X[LI[DT[0]], -i]]*
          Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*X[LI[DT[1]], i] - 
         80*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
          Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*X[LI[DT[1]], i] - 
         6*Scalar[kh[-i]*kh[i]]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
          X[LI[DT[0]], j]*X[LI[DT[1]], i] - 4*\[Nu]*Scalar[kh[-i]*kh[i]]*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*
          X[LI[DT[1]], i] + 2*kh[j]*((I*\[Delta]m - 3*(1 + \[Nu])*
              Scalar[kh[i]*X[LI[DT[0]], -i]])*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*X[LI[DT[0]], i] + 2*((-11*I)*\[Delta]m + 
             (-4 + 23*\[Nu])*Scalar[kh[i]*X[LI[DT[0]], -i]])*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[1]], i]) + 
         (40*I)*\[Delta]m*Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
          X[LI[DT[1]], j] + 28*Scalar[kh[i]*X[LI[DT[0]], -i]]*
          Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[1]], j] - 
         80*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
          Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[1]], j] - 
         6*Scalar[kh[-i]*kh[i]]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
          X[LI[DT[0]], i]*X[LI[DT[1]], j] - 4*\[Nu]*Scalar[kh[-i]*kh[i]]*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
          X[LI[DT[1]], j] - 24*X[LI[DT[1]], i]*X[LI[DT[1]], j] + 
         48*\[Nu]*X[LI[DT[1]], i]*X[LI[DT[1]], j] - (56*I)*\[Delta]m*
          Scalar[kh[i]*X[LI[DT[0]], -i]]*X[LI[DT[1]], i]*X[LI[DT[1]], j] - 
         (96*I)*\[Delta]m*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
          X[LI[DT[1]], i]*X[LI[DT[1]], j] - 42*Scalar[kh[i]*X[LI[DT[0]], -i]]^
           2*X[LI[DT[1]], i]*X[LI[DT[1]], j] + 60*\[Nu]*
          Scalar[kh[i]*X[LI[DT[0]], -i]]^2*X[LI[DT[1]], i]*X[LI[DT[1]], j] + 
         216*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*X[LI[DT[1]], i]*
          X[LI[DT[1]], j] - 2*kh[i]*((-1 + 2*\[Nu])*kh[j]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2 + 
           ((-I)*\[Delta]m + 3*(1 + \[Nu])*Scalar[kh[i]*X[LI[DT[0]], -i]])*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], j] + 
           2*((11*I)*\[Delta]m + (4 - 23*\[Nu])*Scalar[kh[i]*X[LI[DT[0]], 
                 -i]])*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            X[LI[DT[1]], j]) + (100*I)*\[Delta]m*
          Scalar[kh[i]*X[LI[DT[1]], -i]]*Scalar[X[LI[DT[0]], i]*
            X[LI[DT[1]], -i]]*\[Delta][i, j] + 
         52*Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[kh[i]*X[LI[DT[1]], -i]]*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*\[Delta][i, j] - 
         200*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
          Scalar[kh[i]*X[LI[DT[1]], -i]]*Scalar[X[LI[DT[0]], i]*
            X[LI[DT[1]], -i]]*\[Delta][i, j] - 3*Scalar[kh[-i]*kh[i]]*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*\[Delta][i, j] + 
         4*\[Nu]*Scalar[kh[-i]*kh[i]]*Scalar[X[LI[DT[0]], i]*
             X[LI[DT[1]], -i]]^2*\[Delta][i, j] - 
         12*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*\[Delta][i, j] + 
         (2*I)*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*\[Delta][i, j] + 
         7*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[1]], -i]*
            X[LI[DT[1]], i]]*\[Delta][i, j] + 
         4*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
          Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*\[Delta][i, j]))/
       (48*R[])) + 
    G^2*((M^3*\[Nu]*(228 + (8*I)*\[Delta]m*(-14 + 3*\[Nu])*
          Scalar[kh[i]*X[LI[DT[0]], -i]] + (-37 + 122*\[Nu] - 48*\[Nu]^2)*
          Scalar[kh[i]*X[LI[DT[0]], -i]]^2)*X[LI[DT[0]], i]*X[LI[DT[0]], j])/
       (48*R[]^4) + (M^3*\[Nu]*(-10*kh[i]*kh[j] + 11*Scalar[kh[-i]*kh[i]]*
          \[Delta][i, j]))/48 + ((I/48)*M^3*\[Nu]*
        (4*kh[j]*(11*\[Delta]m + I*(-5 + 22*\[Nu])*
            Scalar[kh[i]*X[LI[DT[0]], -i]])*X[LI[DT[0]], i] + 
         4*kh[i]*(11*\[Delta]m + I*(-5 + 22*\[Nu])*
            Scalar[kh[i]*X[LI[DT[0]], -i]])*X[LI[DT[0]], j] - 
         I*(9*Scalar[kh[-i]*kh[i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] + 
           (12 - (100*I)*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]] + 
             (-55 + 194*\[Nu])*Scalar[kh[i]*X[LI[DT[0]], -i]]^2)*
            \[Delta][i, j])))/R[]^2) + 
    NQ*(G^3*((M^3*(12*(283 - 986*\[Nu] + \[Delta]m*(-283 + 120*\[Nu])) - 
           (12*I)*(-85 + 676*\[Nu] - 290*\[Nu]^2 + \[Delta]m*
              (85 - 506*\[Nu] + 42*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]] + 
           (-351 + 3014*\[Nu] - 6408*\[Nu]^2 + 1008*\[Nu]^3 + 
             \[Delta]m*(351 - 2312*\[Nu] + 1092*\[Nu]^2))*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2)*X[LI[DT[0]], i]*X[LI[DT[0]], j]*
          \[Lambda]Q[LI[WL[1]]])/(96*R[]^9) + 
        (M^3*(2*(3 + 10*\[Nu] - \[Delta]m*(3 + 16*\[Nu]))*kh[i]*kh[j] + 
           (-3 - 26*\[Nu] + \[Delta]m*(3 + 32*\[Nu]))*Scalar[kh[-i]*kh[i]]*
            \[Delta][i, j])*\[Lambda]Q[LI[WL[1]]])/(96*R[]^5) - 
        (M^3*(2*kh[j]*((9*I)*(19 - 80*\[Nu] + \[Delta]m*(-19 + 42*\[Nu])) + 
             (-93 + 617*\[Nu] - 780*\[Nu]^2 + \[Delta]m*(93 - 431*\[Nu] + 
                 12*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]])*
            X[LI[DT[0]], i] + 2*kh[i]*((9*I)*(19 - 80*\[Nu] + \[Delta]m*
                (-19 + 42*\[Nu])) + (-93 + 617*\[Nu] - 780*\[Nu]^2 + 
               \[Delta]m*(93 - 431*\[Nu] + 12*\[Nu]^2))*Scalar[kh[i]*
                X[LI[DT[0]], -i]])*X[LI[DT[0]], j] - 45*Scalar[kh[-i]*kh[i]]*
            X[LI[DT[0]], i]*X[LI[DT[0]], j] + 45*\[Delta]m*
            Scalar[kh[-i]*kh[i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] + 
           74*\[Nu]*Scalar[kh[-i]*kh[i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] + 
           16*\[Delta]m*\[Nu]*Scalar[kh[-i]*kh[i]]*X[LI[DT[0]], i]*
            X[LI[DT[0]], j] - 948*\[Delta][i, j] + 948*\[Delta]m*
            \[Delta][i, j] + 600*\[Nu]*\[Delta][i, j] + 96*\[Delta]m*\[Nu]*
            \[Delta][i, j] - (1338*I)*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            \[Delta][i, j] + (1338*I)*\[Delta]m*Scalar[
             kh[i]*X[LI[DT[0]], -i]]*\[Delta][i, j] + (4524*I)*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]*\[Delta][i, j] - 
           (1848*I)*\[Delta]m*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            \[Delta][i, j] + (48*I)*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            \[Delta][i, j] + 615*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            \[Delta][i, j] - 615*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            \[Delta][i, j] - 3280*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            \[Delta][i, j] + 2050*\[Delta]m*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*\[Delta][i, j] + 
           3516*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*\[Delta][i, j] - 
           48*\[Delta]m*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            \[Delta][i, j])*\[Lambda]Q[LI[WL[1]]])/(96*R[]^7)) + 
      G^2*((3*M^2*(-700 + \[Delta]m*(700 - 184*\[Nu]) + 52*\[Nu] + 
           192*\[Nu]^2 - (4*I)*(227 - 512*\[Nu] + 134*\[Nu]^2 + 
             \[Delta]m*(-227 + 58*\[Nu] + 24*\[Nu]^2))*
            Scalar[kh[i]*X[LI[DT[0]], -i]] + (486 - 1679*\[Nu] + 
             490*\[Nu]^2 + 96*\[Nu]^3 + \[Delta]m*(-486 + 707*\[Nu] - 176*
                \[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^2)*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*X[LI[DT[0]], i]*
          X[LI[DT[0]], j]*\[Lambda]Q[LI[WL[1]]])/(16*R[]^10) - 
        (3*M^2*(2*kh[j]*(I*(-42 + 83*\[Nu] + 8*\[Nu]^2 + \[Delta]m*
                (42 + \[Nu])) + (35 - 113*\[Nu] - 6*\[Nu]^2 + \[Delta]m*
                (-35 + 43*\[Nu] + 4*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]])*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*X[LI[DT[0]], i] + 
           2*kh[i]*(I*(-42 + 83*\[Nu] + 8*\[Nu]^2 + \[Delta]m*(42 + \[Nu])) + 
             (35 - 113*\[Nu] - 6*\[Nu]^2 + \[Delta]m*(-35 + 43*\[Nu] + 
                 4*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]])*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*X[LI[DT[0]], j] - 
           (88*I)*Scalar[kh[i]*X[LI[DT[1]], -i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] + 
           (88*I)*\[Delta]m*Scalar[kh[i]*X[LI[DT[1]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
            X[LI[DT[0]], j] + (172*I)*\[Nu]*Scalar[kh[i]*X[LI[DT[1]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
            X[LI[DT[0]], j] + (4*I)*\[Delta]m*\[Nu]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] + 
           (16*I)*\[Nu]^2*Scalar[kh[i]*X[LI[DT[1]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
            X[LI[DT[0]], j] + 84*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] - 
           84*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] - 
           250*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] + 
           82*\[Delta]m*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] - 
           16*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] + 
           8*\[Delta]m*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] + 
           58*Scalar[kh[-i]*kh[i]]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
            X[LI[DT[0]], i]*X[LI[DT[0]], j] - 58*\[Delta]m*
            Scalar[kh[-i]*kh[i]]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
            X[LI[DT[0]], i]*X[LI[DT[0]], j] - 114*\[Nu]*Scalar[kh[-i]*kh[i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*X[LI[DT[0]], i]*
            X[LI[DT[0]], j] - 2*\[Delta]m*\[Nu]*Scalar[kh[-i]*kh[i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*X[LI[DT[0]], i]*
            X[LI[DT[0]], j] - 90*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*
            X[LI[DT[0]], i]*X[LI[DT[0]], j] + 90*\[Delta]m*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i]*
            X[LI[DT[0]], j] - 74*\[Nu]*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] - 
           18*\[Delta]m*\[Nu]*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*
            X[LI[DT[0]], i]*X[LI[DT[0]], j] - 24*\[Nu]^2*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i]*
            X[LI[DT[0]], j] - (126*I)*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i]*
            X[LI[DT[0]], j] + (126*I)*\[Delta]m*Scalar[
             kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*
            X[LI[DT[0]], i]*X[LI[DT[0]], j] + (228*I)*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] + 
           (24*I)*\[Delta]m*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i]*
            X[LI[DT[0]], j] - (56*I)*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i]*
            X[LI[DT[0]], j] - (12*I)*\[Delta]m*\[Nu]^2*
            Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] + 
           64*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] - 
           64*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i]*
            X[LI[DT[0]], j] - 204*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i]*
            X[LI[DT[0]], j] + 76*\[Delta]m*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] + 
           7*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i]*
            X[LI[DT[0]], j] - 15*\[Delta]m*\[Nu]^2*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] + 
           36*\[Nu]^3*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i]*
            X[LI[DT[0]], j] - 160*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            X[LI[DT[0]], j]*X[LI[DT[1]], i] + 160*\[Delta]m*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*
            X[LI[DT[1]], i] + 72*\[Nu]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*X[LI[DT[1]], i] - 
           32*\[Delta]m*\[Nu]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            X[LI[DT[0]], j]*X[LI[DT[1]], i] + 48*\[Nu]^2*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*
            X[LI[DT[1]], i] - (260*I)*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*
            X[LI[DT[1]], i] + (260*I)*\[Delta]m*Scalar[
             kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            X[LI[DT[0]], j]*X[LI[DT[1]], i] + (624*I)*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*X[LI[DT[1]], i] - 
           (104*I)*\[Delta]m*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*
            X[LI[DT[1]], i] - (168*I)*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*
            X[LI[DT[1]], i] - (48*I)*\[Delta]m*\[Nu]^2*
            Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*X[LI[DT[1]], i] + 
           182*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*X[LI[DT[1]], i] - 
           182*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*
            X[LI[DT[1]], i] - 661*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*
            X[LI[DT[1]], i] + 297*\[Delta]m*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*X[LI[DT[1]], i] + 
           256*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*
            X[LI[DT[1]], i] - 84*\[Delta]m*\[Nu]^2*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*X[LI[DT[1]], i] + 
           72*\[Nu]^3*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*
            X[LI[DT[1]], i] - 160*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            X[LI[DT[0]], i]*X[LI[DT[1]], j] + 160*\[Delta]m*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
            X[LI[DT[1]], j] + 72*\[Nu]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[1]], j] - 
           32*\[Delta]m*\[Nu]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            X[LI[DT[0]], i]*X[LI[DT[1]], j] + 48*\[Nu]^2*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
            X[LI[DT[1]], j] - (260*I)*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
            X[LI[DT[1]], j] + (260*I)*\[Delta]m*Scalar[
             kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            X[LI[DT[0]], i]*X[LI[DT[1]], j] + (624*I)*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[1]], j] - 
           (104*I)*\[Delta]m*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
            X[LI[DT[1]], j] - (168*I)*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
            X[LI[DT[1]], j] - (48*I)*\[Delta]m*\[Nu]^2*
            Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[1]], j] + 
           182*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[1]], j] - 
           182*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
            X[LI[DT[1]], j] - 661*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
            X[LI[DT[1]], j] + 297*\[Delta]m*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[1]], j] + 
           256*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
            X[LI[DT[1]], j] - 84*\[Delta]m*\[Nu]^2*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[1]], j] + 
           72*\[Nu]^3*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
            X[LI[DT[1]], j] - 216*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
            \[Delta][i, j] + 216*\[Delta]m*Scalar[X[LI[DT[0]], i]*X[
                LI[DT[1]], -i]]^2*\[Delta][i, j] + 144*\[Nu]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*\[Delta][i, j] - 
           36*\[Delta]m*\[Nu]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
            \[Delta][i, j] - (20*I)*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*\[Delta][i, j] + 
           (20*I)*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*\[Delta][i, j] + 
           (140*I)*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*\[Delta][i, j] - 
           (100*I)*\[Delta]m*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*\[Delta][i, j] - 
           (120*I)*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*\[Delta][i, j] - 
           118*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*\[Delta][i, j] + 
           118*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*\[Delta][i, j] + 
           275*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*\[Delta][i, j] - 
           39*\[Delta]m*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*\[Delta][i, j] + 
           152*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*\[Delta][i, j] - 
           42*\[Delta]m*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*\[Delta][i, j])*
          \[Lambda]Q[LI[WL[1]]])/(16*R[]^8) + 
        (M^2*(2*(-11 + 11*\[Delta]m + 28*\[Nu] - 6*\[Delta]m*\[Nu])*kh[j]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[1]], i] - 
           23*Scalar[kh[-i]*kh[i]]*X[LI[DT[1]], i]*X[LI[DT[1]], j] + 
           23*\[Delta]m*Scalar[kh[-i]*kh[i]]*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] + 78*\[Nu]*Scalar[kh[-i]*kh[i]]*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] - 32*\[Delta]m*\[Nu]*Scalar[kh[-i]*kh[i]]*
            X[LI[DT[1]], i]*X[LI[DT[1]], j] - 12*\[Nu]^2*Scalar[kh[-i]*kh[i]]*
            X[LI[DT[1]], i]*X[LI[DT[1]], j] + 8*\[Delta]m*\[Nu]^2*
            Scalar[kh[-i]*kh[i]]*X[LI[DT[1]], i]*X[LI[DT[1]], j] - 
           2*kh[i]*((1 + \[Delta]m*(-1 + \[Nu]) - 3*\[Nu])*kh[j]*
              Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]] + 
             (11 - 28*\[Nu] + \[Delta]m*(-11 + 6*\[Nu]))*Scalar[kh[i]*
                X[LI[DT[1]], -i]]*X[LI[DT[1]], j]) + 
           49*Scalar[kh[i]*X[LI[DT[1]], -i]]^2*\[Delta][i, j] - 
           49*\[Delta]m*Scalar[kh[i]*X[LI[DT[1]], -i]]^2*\[Delta][i, j] - 
           118*\[Nu]*Scalar[kh[i]*X[LI[DT[1]], -i]]^2*\[Delta][i, j] + 
           20*\[Delta]m*\[Nu]*Scalar[kh[i]*X[LI[DT[1]], -i]]^2*
            \[Delta][i, j] - 32*\[Nu]^2*Scalar[kh[i]*X[LI[DT[1]], -i]]^2*
            \[Delta][i, j] + 3*Scalar[kh[-i]*kh[i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*\[Delta][i, j] - 
           3*\[Delta]m*Scalar[kh[-i]*kh[i]]*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*\[Delta][i, j] - 8*\[Nu]*Scalar[kh[-i]*kh[i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*\[Delta][i, j] + 
           2*\[Delta]m*\[Nu]*Scalar[kh[-i]*kh[i]]*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*\[Delta][i, j])*\[Lambda]Q[LI[WL[1]]])/
         (16*R[]^4) - (M^2*(-17*Scalar[kh[i]*X[LI[DT[1]], -i]]^2*
            X[LI[DT[0]], i]*X[LI[DT[0]], j] + 17*\[Delta]m*
            Scalar[kh[i]*X[LI[DT[1]], -i]]^2*X[LI[DT[0]], i]*
            X[LI[DT[0]], j] + 32*\[Nu]*Scalar[kh[i]*X[LI[DT[1]], -i]]^2*
            X[LI[DT[0]], i]*X[LI[DT[0]], j] + 2*\[Delta]m*\[Nu]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]^2*X[LI[DT[0]], i]*
            X[LI[DT[0]], j] - 28*Scalar[kh[-i]*kh[i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i]*
            X[LI[DT[0]], j] + 28*\[Delta]m*Scalar[kh[-i]*kh[i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i]*
            X[LI[DT[0]], j] + 55*\[Nu]*Scalar[kh[-i]*kh[i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i]*
            X[LI[DT[0]], j] + \[Delta]m*\[Nu]*Scalar[kh[-i]*kh[i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i]*
            X[LI[DT[0]], j] + (100*I)*Scalar[kh[i]*X[LI[DT[1]], -i]]*
            X[LI[DT[0]], j]*X[LI[DT[1]], i] - (100*I)*\[Delta]m*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*X[LI[DT[1]], i] - 
           (252*I)*\[Nu]*Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*
            X[LI[DT[1]], i] + (52*I)*\[Delta]m*\[Nu]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*X[LI[DT[1]], i] + 
           (40*I)*\[Nu]^2*Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*
            X[LI[DT[1]], i] - 102*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*X[LI[DT[1]], i] + 
           102*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*X[LI[DT[1]], i] + 
           382*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*X[LI[DT[1]], i] - 
           178*\[Delta]m*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*X[LI[DT[1]], i] - 
           148*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*X[LI[DT[1]], i] + 
           32*\[Delta]m*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*X[LI[DT[1]], i] - 
           64*Scalar[kh[-i]*kh[i]]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            X[LI[DT[0]], j]*X[LI[DT[1]], i] + 64*\[Delta]m*
            Scalar[kh[-i]*kh[i]]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            X[LI[DT[0]], j]*X[LI[DT[1]], i] + 169*\[Nu]*Scalar[kh[-i]*kh[i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*
            X[LI[DT[1]], i] - 41*\[Delta]m*\[Nu]*Scalar[kh[-i]*kh[i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*
            X[LI[DT[1]], i] + 8*\[Nu]^2*Scalar[kh[-i]*kh[i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*
            X[LI[DT[1]], i] - 4*\[Delta]m*\[Nu]^2*Scalar[kh[-i]*kh[i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], j]*
            X[LI[DT[1]], i] - 2*kh[j]*((26 + \[Delta]m*(-26 + \[Nu]) - 53*
                \[Nu])*Scalar[kh[i]*X[LI[DT[1]], -i]]*Scalar[X[LI[DT[0]], i]*
                X[LI[DT[1]], -i]]*X[LI[DT[0]], i] + 
             ((-I)*(13 - 28*\[Nu] + 2*\[Nu]^2 + \[Delta]m*(-13 + 2*\[Nu])) + 
               (10 - 35*\[Nu] + \[Nu]^2 + \[Delta]m*(-10 + 15*\[Nu] + 
                   \[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]])*
              Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], i] + 
             (I*(-66 + 129*\[Nu] - 20*\[Nu]^2 + 3*\[Delta]m*(22 + \[Nu])) + 
               (72 - 235*\[Nu] + 16*\[Nu]^2 + \[Delta]m*(-72 + 91*\[Nu] - 
                   16*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]])*
              Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[1]], i]) + 
           (100*I)*Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
            X[LI[DT[1]], j] - (100*I)*\[Delta]m*Scalar[
             kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[1]], j] - 
           (252*I)*\[Nu]*Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
            X[LI[DT[1]], j] + (52*I)*\[Delta]m*\[Nu]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[1]], j] + 
           (40*I)*\[Nu]^2*Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
            X[LI[DT[1]], j] - 102*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[1]], j] + 
           102*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[1]], j] + 
           382*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[1]], j] - 
           178*\[Delta]m*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[1]], j] - 
           148*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[1]], j] + 
           32*\[Delta]m*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*X[LI[DT[1]], j] - 
           64*Scalar[kh[-i]*kh[i]]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            X[LI[DT[0]], i]*X[LI[DT[1]], j] + 64*\[Delta]m*
            Scalar[kh[-i]*kh[i]]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            X[LI[DT[0]], i]*X[LI[DT[1]], j] + 169*\[Nu]*Scalar[kh[-i]*kh[i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
            X[LI[DT[1]], j] - 41*\[Delta]m*\[Nu]*Scalar[kh[-i]*kh[i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
            X[LI[DT[1]], j] + 8*\[Nu]^2*Scalar[kh[-i]*kh[i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
            X[LI[DT[1]], j] - 4*\[Delta]m*\[Nu]^2*Scalar[kh[-i]*kh[i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[0]], i]*
            X[LI[DT[1]], j] - 28*X[LI[DT[1]], i]*X[LI[DT[1]], j] + 
           28*\[Delta]m*X[LI[DT[1]], i]*X[LI[DT[1]], j] + 
           44*\[Nu]*X[LI[DT[1]], i]*X[LI[DT[1]], j] + 12*\[Delta]m*\[Nu]*
            X[LI[DT[1]], i]*X[LI[DT[1]], j] + 24*\[Nu]^2*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] - (4*I)*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            X[LI[DT[1]], i]*X[LI[DT[1]], j] + (4*I)*\[Delta]m*
            Scalar[kh[i]*X[LI[DT[0]], -i]]*X[LI[DT[1]], i]*X[LI[DT[1]], j] + 
           (44*I)*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] - (36*I)*\[Delta]m*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]*X[LI[DT[1]], i]*X[LI[DT[1]], j] + 
           (216*I)*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] - (48*I)*\[Delta]m*\[Nu]^2*
            Scalar[kh[i]*X[LI[DT[0]], -i]]*X[LI[DT[1]], i]*X[LI[DT[1]], j] - 
           55*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] + 55*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            X[LI[DT[1]], i]*X[LI[DT[1]], j] + 204*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] - 94*\[Delta]m*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] - 160*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            X[LI[DT[1]], i]*X[LI[DT[1]], j] + 164*\[Delta]m*\[Nu]^2*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] + 108*\[Nu]^3*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            X[LI[DT[1]], i]*X[LI[DT[1]], j] - 2*kh[i]*
            (2*(5 - 12*\[Nu] + \[Delta]m*(-5 + 2*\[Nu]))*kh[j]*
              Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2 + 
             (26 + \[Delta]m*(-26 + \[Nu]) - 53*\[Nu])*Scalar[kh[i]*
                X[LI[DT[1]], -i]]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
              X[LI[DT[0]], j] - (13*I)*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], 
                 i]]*X[LI[DT[0]], j] + (13*I)*\[Delta]m*Scalar[X[LI[DT[1]], 
                 -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], j] + (28*I)*\[Nu]*
              Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], j] - 
             (2*I)*\[Delta]m*\[Nu]*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*
              X[LI[DT[0]], j] - (2*I)*\[Nu]^2*Scalar[X[LI[DT[1]], -i]*
                X[LI[DT[1]], i]]*X[LI[DT[0]], j] + 10*Scalar[kh[i]*
                X[LI[DT[0]], -i]]*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*
              X[LI[DT[0]], j] - 10*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]*
              Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[0]], j] - 
             35*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[1]], -i]*
                X[LI[DT[1]], i]]*X[LI[DT[0]], j] + 15*\[Delta]m*\[Nu]*
              Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[1]], -i]*
                X[LI[DT[1]], i]]*X[LI[DT[0]], j] + \[Nu]^2*Scalar[kh[i]*
                X[LI[DT[0]], -i]]*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*
              X[LI[DT[0]], j] + \[Delta]m*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], 
                 -i]]*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*
              X[LI[DT[0]], j] - (66*I)*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], 
                 -i]]*X[LI[DT[1]], j] + (66*I)*\[Delta]m*
              Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[1]], j] + 
             (129*I)*\[Nu]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
              X[LI[DT[1]], j] + (3*I)*\[Delta]m*\[Nu]*Scalar[X[LI[DT[0]], i]*
                X[LI[DT[1]], -i]]*X[LI[DT[1]], j] - (20*I)*\[Nu]^2*
              Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[1]], j] + 
             72*Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[0]], i]*
                X[LI[DT[1]], -i]]*X[LI[DT[1]], j] - 72*\[Delta]m*
              Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[0]], i]*
                X[LI[DT[1]], -i]]*X[LI[DT[1]], j] - 235*\[Nu]*
              Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[0]], i]*
                X[LI[DT[1]], -i]]*X[LI[DT[1]], j] + 91*\[Delta]m*\[Nu]*
              Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[0]], i]*
                X[LI[DT[1]], -i]]*X[LI[DT[1]], j] + 16*\[Nu]^2*
              Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[0]], i]*
                X[LI[DT[1]], -i]]*X[LI[DT[1]], j] - 16*\[Delta]m*\[Nu]^2*
              Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[0]], i]*
                X[LI[DT[1]], -i]]*X[LI[DT[1]], j]) - 
           (88*I)*Scalar[kh[i]*X[LI[DT[1]], -i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*\[Delta][i, j] + (88*I)*\[Delta]m*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*\[Delta][i, j] + (52*I)*\[Nu]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*\[Delta][i, j] + (124*I)*\[Delta]m*\[Nu]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*\[Delta][i, j] + 
           368*Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[kh[i]*X[LI[DT[1]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*\[Delta][i, j] - 
           368*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*\[Delta][i, j] - 914*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[kh[i]*X[LI[DT[1]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*\[Delta][i, j] + 
           178*\[Delta]m*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[kh[i]*X[LI[DT[1]], -i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*\[Delta][i, j] - 248*\[Nu]^2*
            Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[kh[i]*X[LI[DT[1]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*\[Delta][i, j] + 
           24*Scalar[kh[-i]*kh[i]]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
            \[Delta][i, j] - 24*\[Delta]m*Scalar[kh[-i]*kh[i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*\[Delta][i, j] - 
           56*\[Nu]*Scalar[kh[-i]*kh[i]]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], 
                -i]]^2*\[Delta][i, j] + 8*\[Delta]m*\[Nu]*
            Scalar[kh[-i]*kh[i]]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
            \[Delta][i, j] + 170*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*
            \[Delta][i, j] - 170*\[Delta]m*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*\[Delta][i, j] - 58*\[Nu]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*\[Delta][i, j] - 
           10*\[Delta]m*\[Nu]*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*
            \[Delta][i, j] + (88*I)*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*\[Delta][i, j] - 
           (88*I)*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*\[Delta][i, j] - 
           (208*I)*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*\[Delta][i, j] + 
           (32*I)*\[Delta]m*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*\[Delta][i, j] + 
           (24*I)*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*\[Delta][i, j] + 
           13*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*\[Delta][i, j] - 13*\[Delta]m*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*\[Delta][i, j] - 4*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*\[Delta][i, j] - 22*\[Delta]m*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*\[Delta][i, j] - 65*\[Nu]^2*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*\[Delta][i, j] + 21*\[Delta]m*\[Nu]^2*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*\[Delta][i, j])*\[Lambda]Q[LI[WL[1]]])/
         (16*R[]^6)) + G*((-945*M*\[Nu]*(2*(1 + \[Delta]m) + 
           (4*I)*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]] + (-1 + \[Delta]m)*
            \[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2)*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^4*X[LI[DT[0]], i]*
          X[LI[DT[0]], j]*\[Lambda]Q[LI[WL[1]]])/(16*R[]^11) + 
        (M*(2*(-4 + 14*\[Nu] - 5*\[Nu]^2 + \[Delta]m*(4 - 6*\[Nu] + \[Nu]^2))*
            Scalar[kh[i]*X[LI[DT[1]], -i]]^2 + (7 - 25*\[Nu] + 13*\[Nu]^2 + 
             \[Delta]m*(-7 + 11*\[Nu] - 5*\[Nu]^2))*Scalar[kh[-i]*kh[i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]])*X[LI[DT[1]], i]*
          X[LI[DT[1]], j]*\[Lambda]Q[LI[WL[1]]])/(8*R[]^3) + 
        (3*M*(2*kh[j]*(I*(11 - 25*\[Nu] + 10*\[Nu]^2 + \[Delta]m*
                (-11 + 3*\[Nu])) + (-11 + 37*\[Nu] - 15*\[Nu]^2 + \[Delta]m*
                (11 - 15*\[Nu] + 7*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]])*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[1]], i] + 
           (22*I)*kh[i]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[1]], j] - 
           (22*I)*\[Delta]m*kh[i]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[1]], j] - 
           (50*I)*\[Nu]*kh[i]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[1]], j] + 
           (6*I)*\[Delta]m*\[Nu]*kh[i]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*
            X[LI[DT[1]], j] + (20*I)*\[Nu]^2*kh[i]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*
            X[LI[DT[1]], j] - 22*kh[i]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[1]], j] + 
           22*\[Delta]m*kh[i]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[1]], j] + 
           74*\[Nu]*kh[i]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[1]], j] - 
           30*\[Delta]m*\[Nu]*kh[i]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[1]], j] - 
           30*\[Nu]^2*kh[i]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[1]], j] + 
           14*\[Delta]m*\[Nu]^2*kh[i]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[1]], j] - 
           4*Scalar[kh[-i]*kh[i]]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
            X[LI[DT[1]], i]*X[LI[DT[1]], j] + 4*\[Delta]m*
            Scalar[kh[-i]*kh[i]]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
            X[LI[DT[1]], i]*X[LI[DT[1]], j] + 12*\[Nu]*Scalar[kh[-i]*kh[i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] - 4*\[Delta]m*\[Nu]*Scalar[kh[-i]*kh[i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] - 2*\[Nu]^2*Scalar[kh[-i]*kh[i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] + 2*\[Delta]m*\[Nu]^2*Scalar[kh[-i]*kh[i]]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] - 28*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*
            X[LI[DT[1]], i]*X[LI[DT[1]], j] + 28*\[Delta]m*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] + 32*\[Nu]*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*X[LI[DT[1]], i]*X[LI[DT[1]], j] - 
           (24*I)*Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*X[LI[DT[1]], i]*X[LI[DT[1]], j] + 
           (24*I)*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] + (56*I)*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] - (8*I)*\[Delta]m*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*X[LI[DT[1]], i]*X[LI[DT[1]], j] + 
           (40*I)*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] + 12*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] - 12*\[Delta]m*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*X[LI[DT[1]], i]*X[LI[DT[1]], j] - 
           62*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] + 38*\[Delta]m*\[Nu]^2*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*X[LI[DT[1]], i]*X[LI[DT[1]], j] + 
           2*Scalar[kh[i]*X[LI[DT[1]], -i]]*
            (-4*((2*I)*(4 + 2*\[Delta]m*(-2 + \[Nu]) - 10*\[Nu] + \[Nu]^2) + 
               (-10 + 35*\[Nu] - 11*\[Nu]^2 + \[Delta]m*(10 - 15*\[Nu] + 
                   \[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]])*
              Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[1]], i]*
              X[LI[DT[1]], j] + (I*(1 + \[Delta]m*(-1 + \[Nu]) - 3*\[Nu] + 
                 6*\[Nu]^2) + (-1 + \[Delta]m + 5*\[Nu] - 3*\[Delta]m*\[Nu] - 
                 9*\[Nu]^2 + 5*\[Delta]m*\[Nu]^2)*Scalar[kh[i]*X[LI[DT[0]], 
                   -i]])*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*
              (X[LI[DT[0]], j]*X[LI[DT[1]], i] + X[LI[DT[0]], i]*
                X[LI[DT[1]], j])) + 22*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], 
                i]]^2*\[Delta][i, j] - 22*\[Delta]m*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*\[Delta][i, j] - 
           2*\[Nu]*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*
            \[Delta][i, j] + 6*\[Delta]m*\[Nu]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*\[Delta][i, j] + 
           (22*I)*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*\[Delta][i, j] - 
           (22*I)*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*\[Delta][i, j] - 
           (50*I)*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*\[Delta][i, j] + 
           (6*I)*\[Delta]m*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*\[Delta][i, j] + 
           (20*I)*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*\[Delta][i, j] - 
           11*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*\[Delta][i, j] + 
           11*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*\[Delta][i, j] + 
           37*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*\[Delta][i, j] - 
           15*\[Delta]m*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*\[Delta][i, j] - 
           15*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*\[Delta][i, j] + 
           7*\[Delta]m*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*\[Delta][i, j])*
          \[Lambda]Q[LI[WL[1]]])/(16*R[]^5) + 
        (105*M*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
          ((2*(5 + 2*\[Nu] + \[Delta]m*(-5 + 6*\[Nu])) + 
             (2*I)*(5 - 13*\[Nu] + 16*\[Nu]^2 + \[Delta]m*(-5 + 3*\[Nu]))*
              Scalar[kh[i]*X[LI[DT[0]], -i]] + (-5 + 19*\[Nu] - 18*\[Nu]^2 + 
               \[Delta]m*(5 - 9*\[Nu] + 10*\[Nu]^2))*Scalar[kh[i]*
                 X[LI[DT[0]], -i]]^2)*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] + 
           Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            (2*(-4 + 4*\[Delta]m + 6*\[Nu] + 2*\[Delta]m*\[Nu] - (2*I)*
                (2 + \[Delta]m*(-2 + \[Nu]) - 5*\[Nu] - 3*\[Nu]^2)*
                Scalar[kh[i]*X[LI[DT[0]], -i]] + (2 - 7*\[Nu] + \[Delta]m*
                  (-2 + 3*\[Nu] + 2*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^
                 2)*X[LI[DT[0]], j]*X[LI[DT[1]], i] + 
             2*(-4 + 4*\[Delta]m + 6*\[Nu] + 2*\[Delta]m*\[Nu] - (2*I)*
                (2 + \[Delta]m*(-2 + \[Nu]) - 5*\[Nu] - 3*\[Nu]^2)*
                Scalar[kh[i]*X[LI[DT[0]], -i]] + (2 - 7*\[Nu] + \[Delta]m*
                  (-2 + 3*\[Nu] + 2*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^
                 2)*X[LI[DT[0]], i]*X[LI[DT[1]], j] + 
             (2*(2 + \[Delta]m*(-2 + \[Nu]) + \[Nu]) - (4*I)*(\[Delta]m - 
                 (-1 + \[Nu])^2)*Scalar[kh[i]*X[LI[DT[0]], -i]] + 
               (-2 + 6*\[Nu] - \[Nu]^2 + \[Delta]m*(2 - 2*\[Nu] + \[Nu]^2))*
                Scalar[kh[i]*X[LI[DT[0]], -i]]^2)*Scalar[X[LI[DT[0]], i]*
                X[LI[DT[1]], -i]]*\[Delta][i, j]))*\[Lambda]Q[LI[WL[1]]])/
         (16*R[]^9) - (15*M*((2*(5 - \[Nu] + \[Delta]m*(-5 + 3*\[Nu])) + 
             (2*I)*(5 - 13*\[Nu] + 10*\[Nu]^2 + \[Delta]m*(-5 + 3*\[Nu]))*
              Scalar[kh[i]*X[LI[DT[0]], -i]] + (-5 + 19*\[Nu] - 15*\[Nu]^2 + 
               \[Delta]m*(5 - 9*\[Nu] + 7*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], 
                  -i]]^2)*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]^2*
            X[LI[DT[0]], i]*X[LI[DT[0]], j] + 
           2*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*
            (kh[j]*((-2*I)*(\[Delta]m - (-1 + \[Nu])^2) + (-2 + 6*\[Nu] - 
                 \[Nu]^2 + \[Delta]m*(2 - 2*\[Nu] + \[Nu]^2))*Scalar[
                 kh[i]*X[LI[DT[0]], -i]])*Scalar[X[LI[DT[0]], i]*
                X[LI[DT[1]], -i]]*X[LI[DT[1]], i] + 
             (kh[i]*((-2*I)*(\[Delta]m - (-1 + \[Nu])^2) + (-2 + 6*\[Nu] - 
                   \[Nu]^2 + \[Delta]m*(2 - 2*\[Nu] + \[Nu]^2))*Scalar[
                   kh[i]*X[LI[DT[0]], -i]])*Scalar[X[LI[DT[0]], i]*
                  X[LI[DT[1]], -i]] + (24*(-1 + \[Delta]m + \[Nu]) - 
                 (4*I)*(8 + 4*\[Delta]m*(-2 + \[Nu]) - 20*\[Nu] - \[Nu]^2)*
                  Scalar[kh[i]*X[LI[DT[0]], -i]] + (20 - 70*\[Nu] + 
                   17*\[Nu]^2 + \[Delta]m*(-20 + 30*\[Nu] + 3*\[Nu]^2))*
                  Scalar[kh[i]*X[LI[DT[0]], -i]]^2)*X[LI[DT[1]], i])*
              X[LI[DT[1]], j] + ((-2*I)*(2 + \[Delta]m*(-2 + \[Nu]) - 
                 5*\[Nu] - \[Nu]^2) + (4 - 14*\[Nu] + 3*\[Nu]^2 + 
                 \[Delta]m*(-4 + 6*\[Nu] + \[Nu]^2))*Scalar[kh[i]*
                  X[LI[DT[0]], -i]])*Scalar[kh[i]*X[LI[DT[1]], -i]]*
              (X[LI[DT[0]], j]*X[LI[DT[1]], i] + X[LI[DT[0]], i]*
                X[LI[DT[1]], j])) + Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*
            (2*(2*(-1 + \[Delta]m + 5*\[Nu] + 3*\[Delta]m*\[Nu]) + (3*I)*
                (1 + \[Delta]m*(-1 + \[Nu]) - 3*\[Nu] + 10*\[Nu]^2)*
                Scalar[kh[i]*X[LI[DT[0]], -i]] + (-4 + 17*\[Nu] - 
                 24*\[Nu]^2 + \[Delta]m*(4 - 9*\[Nu] + 14*\[Nu]^2))*
                Scalar[kh[i]*X[LI[DT[0]], -i]]^2)*X[LI[DT[0]], j]*
              X[LI[DT[1]], i] + 2*(2*(-1 + \[Delta]m + 5*\[Nu] + 3*\[Delta]m*
                  \[Nu]) + (3*I)*(1 + \[Delta]m*(-1 + \[Nu]) - 3*\[Nu] + 
                 10*\[Nu]^2)*Scalar[kh[i]*X[LI[DT[0]], -i]] + (-4 + 
                 17*\[Nu] - 24*\[Nu]^2 + \[Delta]m*(4 - 9*\[Nu] + 
                   14*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^2)*
              X[LI[DT[0]], i]*X[LI[DT[1]], j] + (34 - 34*\[Delta]m + 4*
                \[Nu] + 12*\[Delta]m*\[Nu] + (2*I)*(17 - 37*\[Nu] + 
                 16*\[Nu]^2 + \[Delta]m*(-17 + 3*\[Nu]))*Scalar[
                 kh[i]*X[LI[DT[0]], -i]] + (-17 + 55*\[Nu] - 18*\[Nu]^2 + 
                 \[Delta]m*(17 - 21*\[Nu] + 10*\[Nu]^2))*
                Scalar[kh[i]*X[LI[DT[0]], -i]]^2)*Scalar[X[LI[DT[0]], i]*
                X[LI[DT[1]], -i]]*\[Delta][i, j]))*\[Lambda]Q[LI[WL[1]]])/
         (16*R[]^7)))) + 
  cInv^2*((M*\[Nu]*(24 - (24*I)*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]] + 
       12*(-1 + 3*\[Nu])*Scalar[kh[i]*X[LI[DT[0]], -i]]^2 - 
       (4*I)*\[Delta]m*(-1 + 2*\[Nu])*Scalar[kh[i]*X[LI[DT[0]], -i]]^3 + 
       (1 - 5*\[Nu] + 5*\[Nu]^2)*Scalar[kh[i]*X[LI[DT[0]], -i]]^4)*
      X[LI[DT[1]], i]*X[LI[DT[1]], j])/24 + 
    G*(-1/120*(M^2*\[Nu]*(120 - (60*I)*\[Delta]m*
           Scalar[kh[i]*X[LI[DT[0]], -i]] + 20*(-1 + 3*\[Nu])*
           Scalar[kh[i]*X[LI[DT[0]], -i]]^2 - (5*I)*\[Delta]m*(-1 + 2*\[Nu])*
           Scalar[kh[i]*X[LI[DT[0]], -i]]^3 + (1 - 5*\[Nu] + 5*\[Nu]^2)*
           Scalar[kh[i]*X[LI[DT[0]], -i]]^4)*X[LI[DT[0]], i]*X[LI[DT[0]], j])/
        R[]^3 + (M^2*\[Nu]*R[]^3*Scalar[kh[-i]*kh[i]]*
        (kh[i]*kh[j] - Scalar[kh[-i]*kh[i]]*\[Delta][i, j]))/180 + 
      (M^2*\[Nu]*(20 - (10*I)*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]] + 
         (-3 + 10*\[Nu])*Scalar[kh[i]*X[LI[DT[0]], -i]]^2)*
        (-(kh[j]*Scalar[kh[i]*X[LI[DT[0]], -i]]*X[LI[DT[0]], i]) - 
         kh[i]*Scalar[kh[i]*X[LI[DT[0]], -i]]*X[LI[DT[0]], j] + 
         Scalar[kh[-i]*kh[i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] + 
         Scalar[kh[i]*X[LI[DT[0]], -i]]^2*\[Delta][i, j]))/(240*R[]) + 
      (M^2*\[Nu]*R[]*(kh[i]*(kh[j]*(40 - (20*I)*\[Delta]m*Scalar[kh[i]*
                X[LI[DT[0]], -i]] + (-6 + 20*\[Nu])*Scalar[kh[i]*X[LI[DT[0]], 
                  -i]]^2) - Scalar[kh[-i]*kh[i]]*Scalar[
             kh[i]*X[LI[DT[0]], -i]]*X[LI[DT[0]], j]) + Scalar[kh[-i]*kh[i]]*
          (-(kh[j]*Scalar[kh[i]*X[LI[DT[0]], -i]]*X[LI[DT[0]], i]) + 
           Scalar[kh[-i]*kh[i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] + 
           (-40 + (20*I)*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]] + 
             (7 - 20*\[Nu])*Scalar[kh[i]*X[LI[DT[0]], -i]]^2)*
            \[Delta][i, j])))/240) + 
    NQ*(G^2*((M^2*(360*(-1 + \[Delta]m + 4*\[Nu]) - 
           (120*I)*(1 - 8*\[Nu] + \[Delta]m*(-1 + 6*\[Nu]))*
            Scalar[kh[i]*X[LI[DT[0]], -i]] + 60*(1 - 7*\[Nu] + 12*\[Nu]^2 + 
             \[Delta]m*(-1 + 5*\[Nu]))*Scalar[kh[i]*X[LI[DT[0]], -i]]^2 - 
           (30*I)*(-1 + 2*\[Nu])*(1 - 4*\[Nu] + \[Delta]m*(-1 + 2*\[Nu]))*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^3 + (-11 + 67*\[Nu] - 
             115*\[Nu]^2 + 60*\[Nu]^3 + \[Delta]m*(11 - 45*\[Nu] + 35*
                \[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^4)*X[LI[DT[0]], i]*
          X[LI[DT[0]], j]*\[Lambda]Q[LI[WL[1]]])/(160*R[]^8) + 
        (M^2*(-1 + \[Delta]m + 2*\[Nu])*Scalar[kh[-i]*kh[i]]*
          (-(kh[i]*kh[j]) + Scalar[kh[-i]*kh[i]]*\[Delta][i, j])*
          \[Lambda]Q[LI[WL[1]]])/(40*R[]^2) - 
        (M^2*(kh[j]*((120*I)*(-1 + \[Delta]m + 2*\[Nu]) + 
             120*(1 + \[Delta]m*(-1 + \[Nu]) - 3*\[Nu])*Scalar[kh[i]*
                X[LI[DT[0]], -i]] + (30*I)*(3 - 10*\[Nu] + 4*\[Nu]^2 + 
               \[Delta]m*(-3 + 4*\[Nu]))*Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + 
             (-47 + 184*\[Nu] - 100*\[Nu]^2 + \[Delta]m*(47 - 90*\[Nu] + 
                 20*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^3)*
            X[LI[DT[0]], i] + kh[i]*((120*I)*(-1 + \[Delta]m + 2*\[Nu]) + 
             120*(1 + \[Delta]m*(-1 + \[Nu]) - 3*\[Nu])*Scalar[kh[i]*
                X[LI[DT[0]], -i]] + (30*I)*(3 - 10*\[Nu] + 4*\[Nu]^2 + 
               \[Delta]m*(-3 + 4*\[Nu]))*Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + 
             (-47 + 184*\[Nu] - 100*\[Nu]^2 + \[Delta]m*(47 - 90*\[Nu] + 
                 20*\[Nu]^2))*Scalar[kh[i]*X[LI[DT[0]], -i]]^3)*
            X[LI[DT[0]], j] - (30*I)*Scalar[kh[-i]*kh[i]]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] + 
           (30*I)*\[Delta]m*Scalar[kh[-i]*kh[i]]*Scalar[
             kh[i]*X[LI[DT[0]], -i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] + 
           (60*I)*\[Nu]*Scalar[kh[-i]*kh[i]]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            X[LI[DT[0]], i]*X[LI[DT[0]], j] + 27*Scalar[kh[-i]*kh[i]]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*X[LI[DT[0]], i]*
            X[LI[DT[0]], j] - 27*\[Delta]m*Scalar[kh[-i]*kh[i]]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*X[LI[DT[0]], i]*
            X[LI[DT[0]], j] - 84*\[Nu]*Scalar[kh[-i]*kh[i]]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*X[LI[DT[0]], i]*
            X[LI[DT[0]], j] + 30*\[Delta]m*\[Nu]*Scalar[kh[-i]*kh[i]]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*X[LI[DT[0]], i]*
            X[LI[DT[0]], j] + 360*\[Delta][i, j] - 360*\[Delta]m*
            \[Delta][i, j] + (480*I)*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            \[Delta][i, j] - (480*I)*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            \[Delta][i, j] - (960*I)*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            \[Delta][i, j] - 300*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            \[Delta][i, j] + 300*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            \[Delta][i, j] + 900*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            \[Delta][i, j] - 300*\[Delta]m*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*\[Delta][i, j] - 
           (150*I)*Scalar[kh[i]*X[LI[DT[0]], -i]]^3*\[Delta][i, j] + 
           (150*I)*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]^3*
            \[Delta][i, j] + (540*I)*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^3*
            \[Delta][i, j] - (240*I)*\[Delta]m*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^3*\[Delta][i, j] - 
           (240*I)*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]^3*\[Delta][i, j] + 
           62*Scalar[kh[i]*X[LI[DT[0]], -i]]^4*\[Delta][i, j] - 
           62*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]^4*\[Delta][i, j] - 
           259*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^4*\[Delta][i, j] + 
           135*\[Delta]m*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^4*
            \[Delta][i, j] + 175*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]^4*
            \[Delta][i, j] - 35*\[Delta]m*\[Nu]^2*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^4*\[Delta][i, j])*
          \[Lambda]Q[LI[WL[1]]])/(480*R[]^6) + 
        (M^2*(kh[i]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            (-2*kh[j]*((10*I)*(-1 + \[Delta]m + 2*\[Nu]) + (9 - 28*\[Nu] + 
                 \[Delta]m*(-9 + 10*\[Nu]))*Scalar[kh[i]*X[LI[DT[0]], -i]]) + 
             3*(-1 + \[Delta]m + 2*\[Nu])*Scalar[kh[-i]*kh[i]]*
              X[LI[DT[0]], j]) + Scalar[kh[-i]*kh[i]]*
            (3*(-1 + \[Delta]m + 2*\[Nu])*kh[j]*Scalar[kh[i]*X[LI[DT[0]], 
                 -i]]*X[LI[DT[0]], i] - 3*(-1 + \[Delta]m + 2*\[Nu])*
              Scalar[kh[-i]*kh[i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] + 
             Scalar[kh[i]*X[LI[DT[0]], -i]]*((20*I)*(-1 + \[Delta]m + 
                 2*\[Nu]) + (21 - 62*\[Nu] + \[Delta]m*(-21 + 20*\[Nu]))*
                Scalar[kh[i]*X[LI[DT[0]], -i]])*\[Delta][i, j]))*
          \[Lambda]Q[LI[WL[1]]])/(160*R[]^4)) + 
      G*((-35*M*(24*(-1 + \[Delta]m) + (24*I)*(-1 + \[Delta]m + 2*\[Nu])*
            Scalar[kh[i]*X[LI[DT[0]], -i]] + 12*(1 + \[Delta]m*(-1 + \[Nu]) - 
             3*\[Nu])*Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + 
           (4*I)*(1 - 4*\[Nu] + 2*\[Nu]^2 + \[Delta]m*(-1 + 2*\[Nu]))*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^3 + (-1 + 5*\[Nu] - 5*\[Nu]^2 + 
             \[Delta]m*(1 - 3*\[Nu] + \[Nu]^2))*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^4)*
          Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]^2*X[LI[DT[0]], i]*
          X[LI[DT[0]], j]*\[Lambda]Q[LI[WL[1]]])/(32*R[]^9) + 
        (M*Scalar[kh[-i]*kh[i]]*(2 + 2*\[Delta]m*(-1 + \[Nu]) - 6*\[Nu] + 
           (2*I)*(1 - 4*\[Nu] + 2*\[Nu]^2 + \[Delta]m*(-1 + 2*\[Nu]))*
            Scalar[kh[i]*X[LI[DT[0]], -i]] + (-1 + 5*\[Nu] - 5*\[Nu]^2 + 
             \[Delta]m*(1 - 3*\[Nu] + \[Nu]^2))*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2)*X[LI[DT[1]], i]*X[LI[DT[1]], j]*
          \[Lambda]Q[LI[WL[1]]])/(8*R[]^3) - 
        (M*(4*kh[j]*((6*I)*(-1 + \[Delta]m + 2*\[Nu]) + 
             6*(1 + \[Delta]m*(-1 + \[Nu]) - 3*\[Nu])*Scalar[kh[i]*
                X[LI[DT[0]], -i]] + (3*I)*(1 - 4*\[Nu] + 2*\[Nu]^2 + 
               \[Delta]m*(-1 + 2*\[Nu]))*Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + 
             (-1 + 5*\[Nu] - 5*\[Nu]^2 + \[Delta]m*(1 - 3*\[Nu] + \[Nu]^2))*
              Scalar[kh[i]*X[LI[DT[0]], -i]]^3)*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[1]], i] - (24*I)*kh[i]*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[1]], j] + 
           (24*I)*\[Delta]m*kh[i]*Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            X[LI[DT[1]], j] + (48*I)*\[Nu]*kh[i]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[1]], j] + 24*kh[i]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[1]], j] - 24*\[Delta]m*kh[i]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[1]], j] - 72*\[Nu]*kh[i]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[1]], j] + 24*\[Delta]m*\[Nu]*kh[i]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[1]], j] + (12*I)*kh[i]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[1]], j] - (12*I)*\[Delta]m*kh[i]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[1]], j] - (48*I)*\[Nu]*kh[i]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[1]], j] + (24*I)*\[Delta]m*\[Nu]*
            kh[i]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[1]], j] + (24*I)*\[Nu]^2*kh[i]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[0]], i]*
              X[LI[DT[1]], -i]]*X[LI[DT[1]], j] - 
           4*kh[i]*Scalar[kh[i]*X[LI[DT[0]], -i]]^3*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[1]], j] + 
           4*\[Delta]m*kh[i]*Scalar[kh[i]*X[LI[DT[0]], -i]]^3*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[1]], j] + 
           20*\[Nu]*kh[i]*Scalar[kh[i]*X[LI[DT[0]], -i]]^3*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[1]], j] - 
           12*\[Delta]m*\[Nu]*kh[i]*Scalar[kh[i]*X[LI[DT[0]], -i]]^3*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[1]], j] - 
           20*\[Nu]^2*kh[i]*Scalar[kh[i]*X[LI[DT[0]], -i]]^3*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[1]], j] + 
           4*\[Delta]m*\[Nu]^2*kh[i]*Scalar[kh[i]*X[LI[DT[0]], -i]]^3*
            Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*X[LI[DT[1]], j] - 
           48*X[LI[DT[1]], i]*X[LI[DT[1]], j] + 48*\[Delta]m*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] - (96*I)*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            X[LI[DT[1]], i]*X[LI[DT[1]], j] + (96*I)*\[Delta]m*
            Scalar[kh[i]*X[LI[DT[0]], -i]]*X[LI[DT[1]], i]*X[LI[DT[1]], j] + 
           (192*I)*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] + 96*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            X[LI[DT[1]], i]*X[LI[DT[1]], j] - 96*\[Delta]m*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] - 288*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*
            X[LI[DT[1]], i]*X[LI[DT[1]], j] + 96*\[Delta]m*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] + (56*I)*Scalar[kh[i]*X[LI[DT[0]], -i]]^3*
            X[LI[DT[1]], i]*X[LI[DT[1]], j] - (56*I)*\[Delta]m*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^3*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] - (224*I)*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]^3*
            X[LI[DT[1]], i]*X[LI[DT[1]], j] + (112*I)*\[Delta]m*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^3*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] + (112*I)*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]^
             3*X[LI[DT[1]], i]*X[LI[DT[1]], j] - 
           22*Scalar[kh[i]*X[LI[DT[0]], -i]]^4*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] + 22*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]^4*
            X[LI[DT[1]], i]*X[LI[DT[1]], j] + 110*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^4*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] - 66*\[Delta]m*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^4*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] - 110*\[Nu]^2*Scalar[kh[i]*X[LI[DT[0]], -i]]^4*
            X[LI[DT[1]], i]*X[LI[DT[1]], j] + 22*\[Delta]m*\[Nu]^2*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^4*X[LI[DT[1]], i]*
            X[LI[DT[1]], j] + 4*((6*I)*(-1 + \[Delta]m + 2*\[Nu]) + 
             6*(1 + \[Delta]m*(-1 + \[Nu]) - 3*\[Nu])*Scalar[kh[i]*
                X[LI[DT[0]], -i]] + (3*I)*(1 - 4*\[Nu] + 2*\[Nu]^2 + 
               \[Delta]m*(-1 + 2*\[Nu]))*Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + 
             (-1 + 5*\[Nu] - 5*\[Nu]^2 + \[Delta]m*(1 - 3*\[Nu] + \[Nu]^2))*
              Scalar[kh[i]*X[LI[DT[0]], -i]]^3)*Scalar[
             kh[i]*X[LI[DT[1]], -i]]*(X[LI[DT[0]], j]*X[LI[DT[1]], i] + 
             X[LI[DT[0]], i]*X[LI[DT[1]], j]) - 
           24*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*\[Delta][i, j] + 
           24*\[Delta]m*Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*
            \[Delta][i, j] - (24*I)*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*\[Delta][i, j] + 
           (24*I)*\[Delta]m*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*\[Delta][i, j] + 
           (48*I)*\[Nu]*Scalar[kh[i]*X[LI[DT[0]], -i]]*
            Scalar[X[LI[DT[1]], -i]*X[LI[DT[1]], i]]*\[Delta][i, j] + 
           12*Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*\[Delta][i, j] - 12*\[Delta]m*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*\[Delta][i, j] - 36*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*\[Delta][i, j] + 12*\[Delta]m*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^2*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*\[Delta][i, j] + 
           (4*I)*Scalar[kh[i]*X[LI[DT[0]], -i]]^3*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*\[Delta][i, j] - (4*I)*\[Delta]m*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^3*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*\[Delta][i, j] - (16*I)*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^3*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*\[Delta][i, j] + (8*I)*\[Delta]m*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^3*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*\[Delta][i, j] + (8*I)*\[Nu]^2*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^3*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*\[Delta][i, j] - 
           Scalar[kh[i]*X[LI[DT[0]], -i]]^4*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*\[Delta][i, j] + \[Delta]m*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^4*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*\[Delta][i, j] + 5*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^4*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*\[Delta][i, j] - 3*\[Delta]m*\[Nu]*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^4*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*\[Delta][i, j] - 5*\[Nu]^2*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^4*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*\[Delta][i, j] + \[Delta]m*\[Nu]^2*
            Scalar[kh[i]*X[LI[DT[0]], -i]]^4*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*\[Delta][i, j])*\[Lambda]Q[LI[WL[1]]])/
         (32*R[]^5) + (5*M*((24*(-1 + \[Delta]m) + (24*I)*(-1 + \[Delta]m + 2*
                \[Nu])*Scalar[kh[i]*X[LI[DT[0]], -i]] + 
             12*(1 + \[Delta]m*(-1 + \[Nu]) - 3*\[Nu])*Scalar[
                kh[i]*X[LI[DT[0]], -i]]^2 + (4*I)*(1 - 4*\[Nu] + 2*\[Nu]^2 + 
               \[Delta]m*(-1 + 2*\[Nu]))*Scalar[kh[i]*X[LI[DT[0]], -i]]^3 + 
             (-1 + 5*\[Nu] - 5*\[Nu]^2 + \[Delta]m*(1 - 3*\[Nu] + \[Nu]^2))*
              Scalar[kh[i]*X[LI[DT[0]], -i]]^4)*Scalar[X[LI[DT[1]], -i]*
              X[LI[DT[1]], i]]*X[LI[DT[0]], i]*X[LI[DT[0]], j] + 
           Scalar[X[LI[DT[0]], i]*X[LI[DT[1]], -i]]*
            (2*(24*(-1 + \[Delta]m) + (36*I)*(-1 + \[Delta]m + 2*\[Nu])*
                Scalar[kh[i]*X[LI[DT[0]], -i]] + 24*(1 + \[Delta]m*
                  (-1 + \[Nu]) - 3*\[Nu])*Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + 
               (10*I)*(1 - 4*\[Nu] + 2*\[Nu]^2 + \[Delta]m*(-1 + 2*\[Nu]))*
                Scalar[kh[i]*X[LI[DT[0]], -i]]^3 + 3*(-1 + 5*\[Nu] - 
                 5*\[Nu]^2 + \[Delta]m*(1 - 3*\[Nu] + \[Nu]^2))*
                Scalar[kh[i]*X[LI[DT[0]], -i]]^4)*X[LI[DT[0]], j]*
              X[LI[DT[1]], i] + 2*(24*(-1 + \[Delta]m) + (36*I)*
                (-1 + \[Delta]m + 2*\[Nu])*Scalar[kh[i]*X[LI[DT[0]], -i]] + 
               24*(1 + \[Delta]m*(-1 + \[Nu]) - 3*\[Nu])*
                Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + (10*I)*(1 - 4*\[Nu] + 
                 2*\[Nu]^2 + \[Delta]m*(-1 + 2*\[Nu]))*
                Scalar[kh[i]*X[LI[DT[0]], -i]]^3 + 3*(-1 + 5*\[Nu] - 
                 5*\[Nu]^2 + \[Delta]m*(1 - 3*\[Nu] + \[Nu]^2))*
                Scalar[kh[i]*X[LI[DT[0]], -i]]^4)*X[LI[DT[0]], i]*
              X[LI[DT[1]], j] + (24*(-1 + \[Delta]m) + (24*I)*
                (-1 + \[Delta]m + 2*\[Nu])*Scalar[kh[i]*X[LI[DT[0]], -i]] + 
               12*(1 + \[Delta]m*(-1 + \[Nu]) - 3*\[Nu])*
                Scalar[kh[i]*X[LI[DT[0]], -i]]^2 + (4*I)*(1 - 4*\[Nu] + 
                 2*\[Nu]^2 + \[Delta]m*(-1 + 2*\[Nu]))*
                Scalar[kh[i]*X[LI[DT[0]], -i]]^3 + (-1 + 5*\[Nu] - 
                 5*\[Nu]^2 + \[Delta]m*(1 - 3*\[Nu] + \[Nu]^2))*
                Scalar[kh[i]*X[LI[DT[0]], -i]]^4)*Scalar[X[LI[DT[0]], i]*
                X[LI[DT[1]], -i]]*\[Delta][i, j]))*\[Lambda]Q[LI[WL[1]]])/
         (32*R[]^7))))}

